Two-loop anomalous dimensions for baryon-number-violating operators in SMEFT

We compute the two-loop renormalization-group equations for the baryon-number-violating dimension-six operators in the SMEFT. This includes all three gauge interactions, the Yukawa, and Higgs self-interaction contributions. In addition, we present the one-loop matching of the $S_1$ scalar leptoquark on the SMEFT, which can generate the Wilson coefficients of all four gauge-invariant baryon-number-violating SMEFT operators. Using this example, we demonstrate the cancellation of scheme and matching-scale dependences. Together with the known two-loop renormalization-group evolution below the electroweak scale in the LEFT, as well as the one-loop matching of SMEFT onto LEFT, our results enable consistent next-to-leading-log analyses of nucleon decays, provided that the relevant matrix elements are known at next-to-leading-order accuracy.

==> anc/input/SMEFTBNVRGE.txt <==
{dot2[Cduql[p_, r_, s_, t_]] -> FCHN[{FFA[Cduql], Y[u], Ydag[u]}, p, r]*
    (-FCHN[{FFB[Cduql], Ydag[e], Y[e]}, s, t] - 
     FCHN[{transp[Y[d]], transp[Ydag[d]], FFB[Cduql]}, s, t] - 
     (5*FCHN[{transp[Y[u]], transp[Ydag[u]], FFB[Cduql]}, s, t])/4) + 
   (9*FCHN[{FFB[Aqqql], Ydag[e], Y[e]}, s, t]*
     FCHN[{transp[Ydag[d]], FFA[Aqqql], Ydag[u]}, p, r])/2 - 
   (8*FCHN[{transp[Y[u]], FFB[Cqque], Y[e]}, s, t]*
     FCHN[{transp[Ydag[d]], FFA[Cqque], Ydag[u]}, p, r])/3 - 
   (9*FCHN[{transp[Y[d]], transp[Ydag[d]], FFB[Mqqql]}, s, t]*
     FCHN[{transp[Ydag[d]], FFA[Mqqql], Ydag[u]}, p, r])/4 + 
   (-FCHN[{FFB[Sqqql], Ydag[e], Y[e]}, s, t] - 
     FCHN[{transp[Y[d]], transp[Ydag[d]], FFB[Sqqql]}, s, t] - 
     FCHN[{transp[Y[u]], transp[Ydag[u]], FFB[Sqqql]}, s, t])*
    FCHN[{transp[Ydag[d]], FFA[Sqqql], Ydag[u]}, p, r] - 
   (5*FCHN[{FFB[Cduql], Ydag[e], Y[e]}, s, t]*
     FCHN[{transp[Ydag[d]], transp[Y[d]], FFA[Cduql]}, p, r])/4 - 
   (5*FCHN[{transp[Y[d]], transp[Ydag[d]], FFB[Cduql]}, s, t]*
     FCHN[{transp[Ydag[d]], transp[Y[d]], FFA[Cduql]}, p, r])/4 - 
   FCHN[{transp[Y[u]], transp[Ydag[u]], FFB[Cduql]}, s, t]*
    FCHN[{transp[Ydag[d]], transp[Y[d]], FFA[Cduql]}, p, r] + 
   FCHN[{transp[Y[u]], FFB[CduueM], Y[e]}, s, t]*
    (-1/4*FCHN[{FFA[CduueM], Y[u], Ydag[u]}, p, r] - 
     FCHN[{transp[Ydag[d]], transp[Y[d]], FFA[CduueM]}, p, r]/4) + 
   FCHN[{transp[Y[u]], FFB[CduueP], Y[e]}, s, t]*
    ((-5*FCHN[{FFA[CduueP], Y[u], Ydag[u]}, p, r])/4 - 
     (5*FCHN[{transp[Ydag[d]], transp[Y[d]], FFA[CduueP]}, p, r])/4) + 
   (FCHN[{FFB[CduueP], Y[e]}, r, t]*FCHN[{transp[Y[d]], FFA[CduueP], Y[u], 
       Ydag[d]}, s, p])/2 + FCHN[{transp[Ydag[u]], FFB[Cduql]}, r, t]*
    (FCHN[{FFA[Cduql], Y[u], Ydag[d], Y[d]}, p, s]/2 + 
     FCHN[{FFA[Cduql], Y[u], Ydag[u], Y[u]}, p, s]/2 - 
     (11*FCHN[{transp[Y[d]], FFA[Cduql], Y[u], Ydag[d]}, s, p])/12 - 
     FCHN[{transp[Ydag[d]], transp[Y[d]], FFA[Cduql], Y[u]}, p, s]/6) + 
   (11*FCHN[{transp[Ydag[u]], FFA[Cqque]}, r, s]*
     FCHN[{transp[Ydag[d]], transp[Y[u]], FFB[Cqque], Y[e]}, p, t])/6 + 
   FCHN[{transp[Ydag[u]], FFB[Mqqql]}, r, t]*
    ((9*FCHN[{transp[Ydag[d]], FFA[Mqqql], Ydag[d], Y[d]}, p, s])/4 + 
     (9*FCHN[{transp[Ydag[d]], FFA[Mqqql], Ydag[u], Y[u]}, p, s])/4 + 
     (3*FCHN[{transp[Ydag[d]], transp[Y[d]], transp[Ydag[d]], FFA[Mqqql]}, p, 
        s])/2 + (9*FCHN[{transp[Ydag[d]], transp[Y[u]], transp[Ydag[u]], 
         FFA[Mqqql]}, p, s])/2) + FCHN[{transp[Ydag[d]], FFB[Cduql]}, p, t]*
    (-1/6*FCHN[{transp[Y[d]], FFA[Cduql], Y[u], Ydag[u]}, s, r] + 
     FCHN[{transp[Y[d]], transp[Ydag[d]], transp[Y[d]], FFA[Cduql]}, s, r]/
      2 + FCHN[{transp[Y[u]], transp[Ydag[u]], transp[Y[d]], FFA[Cduql]}, s, 
       r]/2 - (11*FCHN[{transp[Ydag[u]], transp[Y[d]], FFA[Cduql], Y[u]}, r, 
        s])/12) + FCHN[{transp[Ydag[d]], FFA[Cqque]}, p, s]*
    (-FCHN[{FFB[Cqque], Y[e], Ydag[e], Y[e]}, r, t] + 
     FCHN[{transp[Ydag[u]], transp[Y[u]], FFB[Cqque], Y[e]}, r, t]/3) + 
   FCHN[{transp[Ydag[d]], FFA[Aqqql], Ydag[u]}, p, r]*
    ((-9*FCHN[{transp[Y[d]], transp[Ydag[d]], FFB[Aqqql]}, s, t])/2 + 
     (9*FCHN[{transp[Y[u]], transp[Ydag[u]], FFB[Aqqql]}, s, t])/2 + 
     9*g1^2*FCHN[{FFB[Aqqql]}, s, t]*(y[l] - y[q])*(y[d] + 2*y[H] - y[u])) + 
   FCHN[{transp[Y[d]], FFA[Cduql]}, s, r]*
    ((-3*FCHN[{transp[Ydag[d]], FFB[Cduql], Ydag[e], Y[e]}, p, t])/4 + 
     FCHN[{transp[Ydag[d]], transp[Y[d]], transp[Ydag[d]], FFB[Cduql]}, p, t]/
      4 + (3*FCHN[{transp[Ydag[d]], transp[Y[u]], transp[Ydag[u]], 
         FFB[Cduql]}, p, t])/4 + FCHN[{transp[Ydag[d]], FFB[Cduql]}, p, t]*
      ((-51*g2^2)/8 + (28*g3^2)/3 + (3*flTr[Y[d], Ydag[d]])/2 + 
       flTr[Y[e], Ydag[e]]/2 + (3*flTr[Y[u], Ydag[u]])/2 - 3*g1^2*y[d]^2 + 
       (g1^2*y[H]^2)/2 - 3*g1^2*y[q]^2 + g1^2*y[d]*(3*y[H] + 3*y[l] + 
         10*y[q]) + 3*g1^2*y[H]*(y[l] - y[q] - y[u]) + 3*g1^2*y[q]*y[u])) + 
   FCHN[{FFB[Cqque], Y[e]}, r, t]*
    ((3*FCHN[{transp[Ydag[d]], FFA[Cqque], Ydag[d], Y[d]}, p, s])/2 - 
     2*FCHN[{transp[Ydag[d]], FFA[Cqque], Ydag[u], Y[u]}, p, s] - 
     FCHN[{transp[Ydag[d]], transp[Y[d]], transp[Ydag[d]], FFA[Cqque]}, p, s]/
      2 - (3*FCHN[{transp[Ydag[d]], transp[Y[u]], transp[Ydag[u]], 
         FFA[Cqque]}, p, s])/2 + FCHN[{transp[Ydag[d]], FFA[Cqque]}, p, s]*
      ((51*g2^2)/4 - (16*g3^2)/3 - 3*flTr[Y[d], Ydag[d]] - 
       flTr[Y[e], Ydag[e]] - 3*flTr[Y[u], Ydag[u]] - g1^2*y[H]^2 - 
       g1^2*y[l]*y[q] + 7*g1^2*y[q]^2 - g1^2*y[e]*(6*y[H] + 7*y[l] + 6*y[q] - 
         7*y[u]) + g1^2*y[d]*(6*y[e] - 2*(2 + aev)*y[l] - 9*y[q] + 
         2*aev*y[q] - 7*y[u]) + 6*g1^2*y[H]*y[u] - 2*g1^2*y[l]*y[u] + 
       2*aev*g1^2*y[l]*y[u] - 4*g1^2*y[q]*y[u] - 2*aev*g1^2*y[q]*y[u])) + 
   FCHN[{FFA[Cduql], Y[u]}, p, s]*
    (FCHN[{transp[Ydag[u]], FFB[Cduql], Ydag[e], Y[e]}, r, t] + 
     (3*FCHN[{transp[Ydag[u]], transp[Y[d]], transp[Ydag[d]], FFB[Cduql]}, r, 
        t])/4 + FCHN[{transp[Ydag[u]], transp[Y[u]], transp[Ydag[u]], 
        FFB[Cduql]}, r, t]/4 + FCHN[{transp[Ydag[u]], FFB[Cduql]}, r, t]*
      ((-51*g2^2)/8 + (28*g3^2)/3 + (3*flTr[Y[d], Ydag[d]])/2 + 
       flTr[Y[e], Ydag[e]]/2 + (3*flTr[Y[u], Ydag[u]])/2 + (g1^2*y[H]^2)/2 - 
       3*g1^2*y[q]^2 + 3*g1^2*y[d]*(y[H] + y[q]) + 3*g1^2*y[l]*y[u] + 
       10*g1^2*y[q]*y[u] - 3*g1^2*y[u]^2 - 3*g1^2*y[H]*
        (y[l] - y[q] + y[u]))) + FCHN[{FFB[Cduql]}, s, t]*
    (-1/4*FCHN[{FFA[Cduql], Y[u], Ydag[d], Y[d], Ydag[u]}, p, r] - 
     FCHN[{FFA[Cduql], Y[u], Ydag[u], Y[u], Ydag[u]}, p, r]/4 - 
     (8*FCHN[{transp[Ydag[d]], transp[Y[d]], FFA[Cduql], Y[u], Ydag[u]}, p, 
        r])/3 - FCHN[{transp[Ydag[d]], transp[Y[d]], transp[Ydag[d]], 
        transp[Y[d]], FFA[Cduql]}, p, r]/4 - 
     FCHN[{transp[Ydag[d]], transp[Y[u]], transp[Ydag[u]], transp[Y[d]], 
        FFA[Cduql]}, p, r]/4 - 
     (20*FCHN[{transp[Ydag[u]], transp[Y[d]], FFA[Cduql], Y[u], Ydag[d]}, r, 
        p])/3 + FCHN[{FFA[Cduql], Y[u], Ydag[u]}, p, r]*
      ((51*g2^2)/8 + (8*g3^2)/3 - (9*flTr[Y[d], Ydag[d]])/2 - 
       (3*flTr[Y[e], Ydag[e]])/2 - (9*flTr[Y[u], Ydag[u]])/2 + 
       (5*g1^2*y[H]^2)/2 + 2*g1^2*y[d]*(5*y[H] - y[q] - 5*y[u]) - 
       4*g1^2*y[q]*y[u] + 3*g1^2*y[H]*(-2*y[q] + y[u])) + 
     FCHN[{transp[Ydag[d]], transp[Y[d]], FFA[Cduql]}, p, r]*
      ((51*g2^2)/8 + (8*g3^2)/3 - (9*flTr[Y[d], Ydag[d]])/2 - 
       (3*flTr[Y[e], Ydag[e]])/2 - (9*flTr[Y[u], Ydag[u]])/2 + 
       (5*g1^2*y[H]^2)/2 + 2*g1^2*y[H]*(3*y[q] - 5*y[u]) - 2*g1^2*y[q]*y[u] - 
       g1^2*y[d]*(3*y[H] + 4*y[q] + 10*y[u]))) + 
   FCHN[{FFB[Sqqql]}, s, t]*
    ((-7*FCHN[{transp[Ydag[d]], FFA[Sqqql], Ydag[d], Y[d], Ydag[u]}, p, r])/
      2 - (5*FCHN[{transp[Ydag[d]], FFA[Sqqql], Ydag[u], Y[u], Ydag[u]}, p, 
        r])/2 - (5*FCHN[{transp[Ydag[d]], transp[Y[d]], transp[Ydag[d]], 
         FFA[Sqqql], Ydag[u]}, p, r])/2 - 
     (7*FCHN[{transp[Ydag[d]], transp[Y[u]], transp[Ydag[u]], FFA[Sqqql], 
         Ydag[u]}, p, r])/2 + FCHN[{transp[Ydag[d]], FFA[Sqqql], Ydag[u]}, p, 
       r]*((93*g2^2)/2 + 8*g3^2 - 15*flTr[Y[d], Ydag[d]] - 
       5*flTr[Y[e], Ydag[e]] - 15*flTr[Y[u], Ydag[u]] + 3*g1^2*y[H]^2 - 
       3*g1^2*y[q]^2 + 3*g1^2*y[l]*y[u] + 6*aev*g1^2*y[l]*y[u] - 
       36*g1^2*y[q]*y[u] - 6*aev*g1^2*y[q]*y[u] - 
       3*g1^2*y[d]*((1 + 2*aev)*y[l] - 2*(-5 + aev)*y[q] + 11*y[u]))) + 
   FCHN[{FFB[Mqqql]}, s, t]*
    ((-9*FCHN[{transp[Ydag[d]], FFA[Mqqql], Ydag[d], Y[d], Ydag[u]}, p, r])/
      4 - (3*FCHN[{transp[Ydag[d]], FFA[Mqqql], Ydag[u], Y[u], Ydag[u]}, p, 
        r])/4 - (3*FCHN[{transp[Ydag[d]], transp[Y[d]], transp[Ydag[d]], 
         FFA[Mqqql], Ydag[u]}, p, r])/4 - 
     (9*FCHN[{transp[Ydag[d]], transp[Y[u]], transp[Ydag[u]], FFA[Mqqql], 
         Ydag[u]}, p, r])/4 + FCHN[{transp[Ydag[d]], FFA[Mqqql], Ydag[u]}, p, 
       r]*((111*g2^2)/4 - 4*g3^2 - (9*flTr[Y[d], Ydag[d]])/2 - 
       (3*flTr[Y[e], Ydag[e]])/2 - (9*flTr[Y[u], Ydag[u]])/2 - 
       (3*g1^2*y[H]^2)/2 + (3*g1^2*y[q]^2)/2 + 9*g1^2*y[H]*(-y[l] + y[q]) + 
       6*g1^2*y[l]*y[u] + 3*aev*g1^2*y[l]*y[u] - (51*g1^2*y[q]*y[u])/2 - 
       3*aev*g1^2*y[q]*y[u] - (3*g1^2*y[d]*(2*(2 + aev)*y[l] + 
          (9 - 2*aev)*y[q] + 13*y[u]))/2)) + 
   FCHN[{transp[Ydag[d]], FFA[Mqqql]}, p, s]*
    ((9*FCHN[{transp[Ydag[u]], FFB[Mqqql], Ydag[e], Y[e]}, r, t])/4 + 
     (9*FCHN[{transp[Ydag[u]], transp[Y[d]], transp[Ydag[d]], FFB[Mqqql]}, r, 
        t])/2 + (3*FCHN[{transp[Ydag[u]], transp[Y[u]], transp[Ydag[u]], 
         FFB[Mqqql]}, r, t])/2 + FCHN[{transp[Ydag[u]], FFB[Mqqql]}, r, t]*
      ((-111*g2^2)/2 + 8*g3^2 + 9*flTr[Y[d], Ydag[d]] + 
       3*flTr[Y[e], Ydag[e]] + 9*flTr[Y[u], Ydag[u]] + 3*g1^2*y[H]^2 - 
       3*g1^2*y[q]^2 - 3*g1^2*y[l]*y[u] - 6*aev*g1^2*y[l]*y[u] + 
       42*g1^2*y[q]*y[u] + 6*aev*g1^2*y[q]*y[u] + 
       3*g1^2*y[d]*((1 + 2*aev)*y[l] - 2*(-6 + aev)*y[q] + 13*y[u]))) + 
   FCHN[{FFA[CduueM]}, p, r]*
    (FCHN[{transp[Y[d]], transp[Ydag[d]], transp[Y[u]], FFB[CduueM], Y[e]}, 
       s, t]/2 - (3*FCHN[{transp[Y[u]], FFB[CduueM], Y[e], Ydag[e], Y[e]}, s, 
        t])/2 - (3*FCHN[{transp[Y[u]], transp[Ydag[u]], transp[Y[u]], 
         FFB[CduueM], Y[e]}, s, t])/2 + 
     FCHN[{transp[Y[u]], FFB[CduueM], Y[e]}, s, t]*
      ((-9*flTr[Y[d], Ydag[d]])/2 - (3*flTr[Y[e], Ydag[e]])/2 - 
       (9*flTr[Y[u], Ydag[u]])/2 + g1^2*y[d]*(-3*y[e] + 3*y[H] - 2*y[l] - 
         aev*y[l] + 2*y[q] + aev*y[q] + 3*y[u]) + 
       (27*g2^2 - 4*g3^2 + 15*g1^2*y[H]^2 - 21*g1^2*y[l]*y[q] - 
         3*g1^2*y[e]*(6*y[H] + y[l] + 6*y[q] - y[u]) - 6*g1^2*y[l]*y[u] + 
         6*aev*g1^2*y[l]*y[u] - 15*g1^2*y[q]*y[u] - 6*aev*g1^2*y[q]*y[u] - 
         18*g1^2*y[u]^2)/6)) + FCHN[{FFA[CduueP]}, p, r]*
    (-1/2*FCHN[{transp[Y[d]], transp[Ydag[d]], transp[Y[u]], FFB[CduueP], 
        Y[e]}, s, t] - (5*FCHN[{transp[Y[u]], FFB[CduueP], Y[e], Ydag[e], 
         Y[e]}, s, t])/2 - (5*FCHN[{transp[Y[u]], transp[Ydag[u]], 
         transp[Y[u]], FFB[CduueP], Y[e]}, s, t])/2 + 
     FCHN[{transp[Y[u]], FFB[CduueP], Y[e]}, s, t]*
      ((-15*flTr[Y[d], Ydag[d]])/2 - (5*flTr[Y[e], Ydag[e]])/2 - 
       (15*flTr[Y[u], Ydag[u]])/2 + (27*g2^2 - 20*g3^2 + 3*g1^2*y[H]^2 - 
         33*g1^2*y[l]*y[q] + 2*g1^2*y[d]*(y[e] - 3*y[H] - 3*aev*y[l] + 
           3*aev*y[q] - y[u]) + 24*g1^2*y[H]*y[u] - 18*g1^2*y[l]*y[u] + 
         6*aev*g1^2*y[l]*y[u] - 15*g1^2*y[q]*y[u] - 6*aev*g1^2*y[q]*y[u] + 
         2*g1^2*y[u]^2 - g1^2*y[e]*(18*y[H] + 15*y[l] + 18*y[q] + 5*y[u]))/
        2)) + FCHN[{FFA[Cduql]}, p, r]*
    (-1/4*FCHN[{FFB[Cduql], Ydag[e], Y[e], Ydag[e], Y[e]}, s, t] - 
     2*FCHN[{transp[Y[d]], transp[Ydag[d]], FFB[Cduql], Ydag[e], Y[e]}, s, 
       t] - FCHN[{transp[Y[d]], transp[Ydag[d]], transp[Y[d]], 
        transp[Ydag[d]], FFB[Cduql]}, s, t]/4 - 
     4*FCHN[{transp[Y[u]], transp[Ydag[u]], FFB[Cduql], Ydag[e], Y[e]}, s, 
       t] - FCHN[{transp[Y[u]], transp[Ydag[u]], transp[Y[u]], 
        transp[Ydag[u]], FFB[Cduql]}, s, t]/4 + 
     FCHN[{transp[Y[d]], transp[Ydag[d]], FFB[Cduql]}, s, t]*
      ((33*g2^2)/16 - (8*g3^2)/3 - (9*flTr[Y[d], Ydag[d]])/4 - 
       (3*flTr[Y[e], Ydag[e]])/4 - (9*flTr[Y[u], Ydag[u]])/4 + 
       (5*g1^2*y[H]^2)/4 - 5*g1^2*y[l]*y[q] - 
       g1^2*y[d]*(3*y[H] + y[l] + 2*y[q]) + (g1^2*y[H]*(10*y[l] + 3*y[q]))/
        2) + FCHN[{FFB[Cduql], Ydag[e], Y[e]}, s, t]*
      ((33*g2^2)/16 - (9*flTr[Y[d], Ydag[d]])/4 - (3*flTr[Y[e], Ydag[e]])/4 - 
       (9*flTr[Y[u], Ydag[u]])/4 + (5*g1^2*y[H]^2)/4 - 5*g1^2*y[l]*y[q] - 
       g1^2*y[e]*(3*y[H] + 2*y[l] + y[q]) + (g1^2*y[H]*(3*y[l] + 10*y[q]))/
        2) + FCHN[{transp[Y[u]], transp[Ydag[u]], FFB[Cduql]}, s, t]*
      ((33*g2^2)/16 - (8*g3^2)/3 - (9*flTr[Y[d], Ydag[d]])/4 - 
       (3*flTr[Y[e], Ydag[e]])/4 - (9*flTr[Y[u], Ydag[u]])/4 + 
       (5*g1^2*y[H]^2)/4 - (g1^2*y[H]*(10*y[l] + 3*y[q] - 6*y[u]))/2 - 
       2*g1^2*y[q]*y[u] - g1^2*y[l]*(5*y[q] + y[u])) + 
     FCHN[{FFB[Cduql]}, s, t]*((-781*g2^4)/16 + 9*g2^2*g3^2 - 18*g3^4 + 
       (15*g2^4*nf[q])/4 - (4*g3^4*nf[q])/9 - (2*g3^4*nf[u])/9 + 
       4*g1^2*g3^2*y[d]^2 - (3*g1^4*y[d]^4)/2 - g1^4*nf[e]*y[d]^2*y[e]^2 - 
       g1^4*y[d]^2*y[H]^2 + 4*g1^2*g3^2*y[d]*y[l] - 
       (2*g1^4*nf[e]*y[d]*y[e]^2*y[l])/3 - (4*aev*g1^4*nf[e]*y[d]*y[e]^2*
         y[l])/3 - (2*g1^4*y[d]*y[H]^2*y[l])/3 - 
       (4*aev*g1^4*y[d]*y[H]^2*y[l])/3 + (27*g1^2*g2^2*y[l]^2)/4 + 
       3*g1^4*y[d]^2*y[l]^2 - g1^4*nf[e]*y[e]^2*y[l]^2 - g1^4*y[H]^2*y[l]^2 - 
       (3*g1^4*y[l]^4)/2 + (2*g1^4*nf[e]*y[d]*y[e]^2*y[q])/3 + 
       (4*aev*g1^4*nf[e]*y[d]*y[e]^2*y[q])/3 + (2*g1^4*y[d]*y[H]^2*y[q])/3 + 
       (4*aev*g1^4*y[d]*y[H]^2*y[q])/3 + 18*g1^2*g2^2*y[l]*y[q] - 
       16*g1^2*g3^2*y[l]*y[q] - 6*g1^4*y[d]^2*y[l]*y[q] - 
       (16*g1^4*nf[e]*y[e]^2*y[l]*y[q])/3 - (28*g1^4*y[H]^2*y[l]*y[q])/3 - 
       12*g1^4*y[l]^3*y[q] + (27*g1^2*g2^2*y[q]^2)/4 - 4*g1^2*g3^2*y[q]^2 + 
       3*g1^4*y[d]^2*y[q]^2 - 6*g1^4*nf[q]*y[d]^2*y[q]^2 - 
       g1^4*nf[e]*y[e]^2*y[q]^2 - g1^4*y[H]^2*y[q]^2 - 
       4*g1^4*nf[q]*y[d]*y[l]*y[q]^2 - 8*aev*g1^4*nf[q]*y[d]*y[l]*y[q]^2 - 
       24*g1^4*y[l]^2*y[q]^2 - 6*g1^4*nf[q]*y[l]^2*y[q]^2 + 
       4*g1^4*nf[q]*y[d]*y[q]^3 + 8*aev*g1^4*nf[q]*y[d]*y[q]^3 - 
       12*g1^4*y[l]*y[q]^3 - 32*g1^4*nf[q]*y[l]*y[q]^3 - (3*g1^4*y[q]^4)/2 - 
       6*g1^4*nf[q]*y[q]^4 - 12*g1^4*y[d]^3*y[u] - 
       (16*g1^4*nf[e]*y[d]*y[e]^2*y[u])/3 - (28*g1^4*y[d]*y[H]^2*y[u])/3 + 
       4*g1^2*g3^2*y[l]*y[u] + (2*g1^4*nf[e]*y[e]^2*y[l]*y[u])/3 + 
       (4*aev*g1^4*nf[e]*y[e]^2*y[l]*y[u])/3 + (2*g1^4*y[H]^2*y[l]*y[u])/3 + 
       (4*aev*g1^4*y[H]^2*y[l]*y[u])/3 - 6*g1^4*y[d]*y[l]^2*y[u] - 
       (2*g1^4*nf[e]*y[e]^2*y[q]*y[u])/3 - (4*aev*g1^4*nf[e]*y[e]^2*y[q]*
         y[u])/3 - (2*g1^4*y[H]^2*y[q]*y[u])/3 - 
       (4*aev*g1^4*y[H]^2*y[q]*y[u])/3 - 6*g1^4*y[d]*y[q]^2*y[u] - 
       32*g1^4*nf[q]*y[d]*y[q]^2*y[u] + 4*g1^4*nf[q]*y[l]*y[q]^2*y[u] + 
       8*aev*g1^4*nf[q]*y[l]*y[q]^2*y[u] - 4*g1^4*nf[q]*y[q]^3*y[u] - 
       8*aev*g1^4*nf[q]*y[q]^3*y[u] + 4*g1^2*g3^2*y[u]^2 - 
       24*g1^4*y[d]^2*y[u]^2 - 3*g1^4*nf[u]*y[d]^2*y[u]^2 - 
       g1^4*nf[e]*y[e]^2*y[u]^2 - g1^4*y[H]^2*y[u]^2 - 
       2*g1^4*nf[u]*y[d]*y[l]*y[u]^2 - 4*aev*g1^4*nf[u]*y[d]*y[l]*y[u]^2 + 
       3*g1^4*y[l]^2*y[u]^2 - 3*g1^4*nf[u]*y[l]^2*y[u]^2 + 
       2*g1^4*nf[u]*y[d]*y[q]*y[u]^2 + 4*aev*g1^4*nf[u]*y[d]*y[q]*y[u]^2 - 
       6*g1^4*y[l]*y[q]*y[u]^2 - 16*g1^4*nf[u]*y[l]*y[q]*y[u]^2 + 
       3*g1^4*y[q]^2*y[u]^2 - 6*g1^4*nf[q]*y[q]^2*y[u]^2 - 
       3*g1^4*nf[u]*y[q]^2*y[u]^2 - 12*g1^4*y[d]*y[u]^3 - 
       16*g1^4*nf[u]*y[d]*y[u]^3 + 2*g1^4*nf[u]*y[l]*y[u]^3 + 
       4*aev*g1^4*nf[u]*y[l]*y[u]^3 - 2*g1^4*nf[u]*y[q]*y[u]^3 - 
       4*aev*g1^4*nf[u]*y[q]*y[u]^3 - (3*g1^4*y[u]^4)/2 - 
       3*g1^4*nf[u]*y[u]^4 + (nf[l]*(15*g2^4 - 24*g1^4*y[d]^2*y[l]^2 - 
          24*g1^4*y[l]^4 - 16*g1^4*y[d]*y[l]^2*(y[l] + 2*aev*y[l] - y[q] - 
            2*aev*y[q] + 8*y[u]) - 16*g1^4*y[l]^3*(8*y[q] - 
            (1 + 2*aev)*y[u]) - 8*g1^4*y[l]^2*(3*y[q]^2 + 2*(1 + 2*aev)*y[q]*
             y[u] + 3*y[u]^2)))/12 - (nf[d]*(2*g3^4 + 27*g1^4*y[d]^4 + 
          18*g1^4*y[d]^3*((1 + 2*aev)*y[l] - (1 + 2*aev)*y[q] + 8*y[u]) + 
          9*g1^4*y[d]^2*(3*y[l]^2 + 3*y[q]^2 + 2*(1 + 2*aev)*y[q]*y[u] + 
            3*y[u]^2 + 2*y[l]*(8*y[q] - (1 + 2*aev)*y[u]))))/9)), 
 dot2[Cqque[p_, r_, s_, t_]] -> 
  (FCHN[{FFB[CduueM], Y[e], Ydag[e]}, s, t]*
     FCHN[{transp[Y[d]], FFA[CduueM], Y[u]}, r, p])/8 + 
   (5*FCHN[{FFB[CduueP], Y[e], Ydag[e]}, s, t]*
     FCHN[{transp[Y[d]], FFA[CduueP], Y[u]}, r, p])/8 + 
   FCHN[{FFB[Cqque], Y[e], Ydag[e]}, s, t]*
    ((-5*FCHN[{transp[Y[d]], transp[Ydag[d]], FFA[Cqque]}, p, r])/4 - 
     FCHN[{transp[Y[u]], transp[Ydag[u]], FFA[Cqque]}, p, r]) + 
   (9*FCHN[{FFA[Aqqql], Ydag[d], Y[d]}, p, r]*
     FCHN[{transp[Ydag[u]], FFB[Aqqql], Ydag[e]}, s, t])/4 + 
   ((-9*FCHN[{FFA[Aqqql], Ydag[u], Y[u]}, p, r])/4 - 
     (9*FCHN[{transp[Y[d]], transp[Ydag[d]], FFA[Aqqql]}, p, r])/4 + 
     (9*FCHN[{transp[Y[u]], transp[Ydag[u]], FFA[Aqqql]}, p, r])/4)*
    FCHN[{transp[Ydag[u]], FFB[Aqqql], Ydag[e]}, s, t] - 
   (2*FCHN[{transp[Y[d]], FFA[Cduql], Y[u]}, p, r]*
     FCHN[{transp[Ydag[u]], FFB[Cduql], Ydag[e]}, s, t])/3 - 
   (2*FCHN[{transp[Y[d]], FFA[Cduql], Y[u]}, r, p]*
     FCHN[{transp[Ydag[u]], FFB[Cduql], Ydag[e]}, s, t])/3 + 
   ((9*FCHN[{FFA[Mqqql], Ydag[d], Y[d]}, p, r])/8 + 
     (9*FCHN[{transp[Y[u]], transp[Ydag[u]], FFA[Mqqql]}, p, r])/8)*
    FCHN[{transp[Ydag[u]], FFB[Mqqql], Ydag[e]}, s, t] + 
   (FCHN[{FFA[Sqqql], Ydag[d], Y[d]}, p, r]/2 + 
     FCHN[{FFA[Sqqql], Ydag[u], Y[u]}, p, r]/2 + 
     FCHN[{transp[Y[d]], transp[Ydag[d]], FFA[Sqqql]}, p, r]/2 + 
     FCHN[{transp[Y[u]], transp[Ydag[u]], FFA[Sqqql]}, p, r]/2)*
    FCHN[{transp[Ydag[u]], FFB[Sqqql], Ydag[e]}, s, t] + 
   FCHN[{transp[Y[d]], FFA[CduueM], Y[u]}, p, r]*
    (FCHN[{FFB[CduueM], Y[e], Ydag[e]}, s, t]/8 + 
     FCHN[{transp[Ydag[u]], transp[Y[u]], FFB[CduueM]}, s, t]/8) + 
   (FCHN[{transp[Y[d]], FFA[CduueM], Y[u]}, r, p]*
     FCHN[{transp[Ydag[u]], transp[Y[u]], FFB[CduueM]}, s, t])/8 + 
   FCHN[{transp[Y[d]], FFA[CduueP], Y[u]}, p, r]*
    ((5*FCHN[{FFB[CduueP], Y[e], Ydag[e]}, s, t])/8 + 
     (5*FCHN[{transp[Ydag[u]], transp[Y[u]], FFB[CduueP]}, s, t])/8) + 
   (5*FCHN[{transp[Y[d]], FFA[CduueP], Y[u]}, r, p]*
     FCHN[{transp[Ydag[u]], transp[Y[u]], FFB[CduueP]}, s, t])/8 + 
   FCHN[{FFA[Cqque], Ydag[u], Y[u]}, p, r]*
    (-FCHN[{FFB[Cqque], Y[e], Ydag[e]}, s, t] - 
     (5*FCHN[{transp[Ydag[u]], transp[Y[u]], FFB[Cqque]}, s, t])/4) + 
   FCHN[{FFA[Cqque], Ydag[d], Y[d]}, p, r]*
    ((-5*FCHN[{FFB[Cqque], Y[e], Ydag[e]}, s, t])/4 - 
     FCHN[{transp[Ydag[u]], transp[Y[u]], FFB[Cqque]}, s, t]) - 
   FCHN[{transp[Y[d]], transp[Ydag[d]], FFA[Cqque]}, p, r]*
    FCHN[{transp[Ydag[u]], transp[Y[u]], FFB[Cqque]}, s, t] - 
   (5*FCHN[{transp[Y[u]], transp[Ydag[u]], FFA[Cqque]}, p, r]*
     FCHN[{transp[Ydag[u]], transp[Y[u]], FFB[Cqque]}, s, t])/4 + 
   FCHN[{transp[Y[u]], FFB[Cqque]}, r, t]*
    ((3*FCHN[{FFA[Cqque], Ydag[d], Y[d], Ydag[u]}, p, s])/4 + 
     FCHN[{FFA[Cqque], Ydag[u], Y[u], Ydag[u]}, p, s]/4 + 
     FCHN[{transp[Y[d]], transp[Ydag[d]], FFA[Cqque], Ydag[u]}, p, s] - 
     (3*FCHN[{transp[Y[u]], transp[Ydag[u]], FFA[Cqque], Ydag[u]}, p, s])/
      4) + FCHN[{transp[Y[u]], FFB[Cqque]}, p, t]*
    ((3*FCHN[{FFA[Cqque], Ydag[d], Y[d], Ydag[u]}, r, s])/4 + 
     FCHN[{FFA[Cqque], Ydag[u], Y[u], Ydag[u]}, r, s]/4 + 
     FCHN[{transp[Y[d]], transp[Ydag[d]], FFA[Cqque], Ydag[u]}, r, s] - 
     (3*FCHN[{transp[Y[u]], transp[Ydag[u]], FFA[Cqque], Ydag[u]}, r, s])/
      4) + FCHN[{FFB[Mqqql], Ydag[e]}, r, t]*
    ((-9*FCHN[{FFA[Mqqql], Ydag[d], Y[d], Ydag[u]}, p, s])/4 - 
     (3*FCHN[{FFA[Mqqql], Ydag[u], Y[u], Ydag[u]}, p, s])/4 - 
     (9*FCHN[{transp[Y[d]], transp[Ydag[d]], FFA[Mqqql], Ydag[u]}, p, s])/8 - 
     (9*FCHN[{transp[Y[u]], transp[Ydag[u]], FFA[Mqqql], Ydag[u]}, p, s])/
      8) + FCHN[{transp[Y[d]], FFA[Cduql]}, r, s]*
    (-1/8*FCHN[{FFB[Cduql], Ydag[e], Y[e], Ydag[e]}, p, t] + 
     (3*FCHN[{transp[Y[d]], transp[Ydag[d]], FFB[Cduql], Ydag[e]}, p, t])/8 - 
     FCHN[{transp[Y[u]], transp[Ydag[u]], FFB[Cduql], Ydag[e]}, p, t]/2) + 
   FCHN[{transp[Y[d]], FFA[Cduql]}, p, s]*
    (-1/8*FCHN[{FFB[Cduql], Ydag[e], Y[e], Ydag[e]}, r, t] + 
     (3*FCHN[{transp[Y[d]], transp[Ydag[d]], FFB[Cduql], Ydag[e]}, r, t])/8 - 
     FCHN[{transp[Y[u]], transp[Ydag[u]], FFB[Cduql], Ydag[e]}, r, t]/2) - 
   (FCHN[{transp[Y[u]], FFB[CduueP]}, r, t]*
     FCHN[{transp[Ydag[u]], transp[Y[d]], FFA[CduueP], Y[u]}, s, p])/4 + 
   FCHN[{FFA[Cqque], Ydag[u]}, r, s]*
    (FCHN[{transp[Y[d]], transp[Ydag[d]], transp[Y[u]], FFB[Cqque]}, p, t]/
      2 - FCHN[{transp[Y[u]], FFB[Cqque], Y[e], Ydag[e]}, p, t]/6 + 
     FCHN[{transp[Y[u]], transp[Ydag[u]], transp[Y[u]], FFB[Cqque]}, p, t]/
      2 + FCHN[{transp[Y[u]], FFB[Cqque]}, p, t]*((-51*g2^2)/8 + 
       (28*g3^2)/3 + (3*flTr[Y[d], Ydag[d]])/2 + flTr[Y[e], Ydag[e]]/2 + 
       (3*flTr[Y[u], Ydag[u]])/2 + (g1^2*y[H]^2)/2 - 3*g1^2*y[q]^2 + 
       3*g1^2*y[e]*(y[H] + y[q]) - 3*g1^2*y[H]*y[u] + 13*g1^2*y[q]*y[u] - 
       3*g1^2*y[u]^2)) + FCHN[{FFA[Cqque], Ydag[u]}, p, s]*
    (FCHN[{transp[Y[d]], transp[Ydag[d]], transp[Y[u]], FFB[Cqque]}, r, t]/
      2 - FCHN[{transp[Y[u]], FFB[Cqque], Y[e], Ydag[e]}, r, t]/6 + 
     FCHN[{transp[Y[u]], transp[Ydag[u]], transp[Y[u]], FFB[Cqque]}, r, t]/
      2 + FCHN[{transp[Y[u]], FFB[Cqque]}, r, t]*((-51*g2^2)/8 + 
       (28*g3^2)/3 + (3*flTr[Y[d], Ydag[d]])/2 + flTr[Y[e], Ydag[e]]/2 + 
       (3*flTr[Y[u], Ydag[u]])/2 + (g1^2*y[H]^2)/2 - 3*g1^2*y[q]^2 + 
       3*g1^2*y[e]*(y[H] + y[q]) - 3*g1^2*y[H]*y[u] + 13*g1^2*y[q]*y[u] - 
       3*g1^2*y[u]^2)) + FCHN[{FFB[Cqque]}, s, t]*
    (-1/4*FCHN[{FFA[Cqque], Ydag[d], Y[d], Ydag[d], Y[d]}, p, r] - 
     FCHN[{FFA[Cqque], Ydag[u], Y[u], Ydag[u], Y[u]}, p, r]/4 - 
     2*FCHN[{transp[Y[d]], transp[Ydag[d]], FFA[Cqque], Ydag[d], Y[d]}, p, 
       r] - 4*FCHN[{transp[Y[d]], transp[Ydag[d]], FFA[Cqque], Ydag[u], 
        Y[u]}, p, r] - FCHN[{transp[Y[d]], transp[Ydag[d]], transp[Y[d]], 
        transp[Ydag[d]], FFA[Cqque]}, p, r]/4 - 
     4*FCHN[{transp[Y[u]], transp[Ydag[u]], FFA[Cqque], Ydag[d], Y[d]}, p, 
       r] - 2*FCHN[{transp[Y[u]], transp[Ydag[u]], FFA[Cqque], Ydag[u], 
        Y[u]}, p, r] - FCHN[{transp[Y[u]], transp[Ydag[u]], transp[Y[u]], 
        transp[Ydag[u]], FFA[Cqque]}, p, r]/4 + 
     FCHN[{FFA[Cqque], Ydag[d], Y[d]}, p, r]*((33*g2^2)/16 + (4*g3^2)/3 - 
       (9*flTr[Y[d], Ydag[d]])/4 - (3*flTr[Y[e], Ydag[e]])/4 - 
       (9*flTr[Y[u], Ydag[u]])/4 + (5*g1^2*y[H]^2)/4 + 
       (13*g1^2*y[H]*y[q])/2 - 5*g1^2*y[q]^2 - 3*g1^2*y[d]*(y[H] + y[q])) + 
     FCHN[{transp[Y[d]], transp[Ydag[d]], FFA[Cqque]}, p, r]*
      ((33*g2^2)/16 + (4*g3^2)/3 - (9*flTr[Y[d], Ydag[d]])/4 - 
       (3*flTr[Y[e], Ydag[e]])/4 - (9*flTr[Y[u], Ydag[u]])/4 + 
       (5*g1^2*y[H]^2)/4 + (13*g1^2*y[H]*y[q])/2 - 5*g1^2*y[q]^2 - 
       3*g1^2*y[d]*(y[H] + y[q])) + FCHN[{FFA[Cqque], Ydag[u], Y[u]}, p, r]*
      ((33*g2^2)/16 + (4*g3^2)/3 - (9*flTr[Y[d], Ydag[d]])/4 - 
       (3*flTr[Y[e], Ydag[e]])/4 - (9*flTr[Y[u], Ydag[u]])/4 + 
       (5*g1^2*y[H]^2)/4 - 5*g1^2*y[q]^2 - 3*g1^2*y[q]*y[u] + 
       (g1^2*y[H]*(-13*y[q] + 6*y[u]))/2) + 
     FCHN[{transp[Y[u]], transp[Ydag[u]], FFA[Cqque]}, p, r]*
      ((33*g2^2)/16 + (4*g3^2)/3 - (9*flTr[Y[d], Ydag[d]])/4 - 
       (3*flTr[Y[e], Ydag[e]])/4 - (9*flTr[Y[u], Ydag[u]])/4 + 
       (5*g1^2*y[H]^2)/4 - 5*g1^2*y[q]^2 - 3*g1^2*y[q]*y[u] + 
       (g1^2*y[H]*(-13*y[q] + 6*y[u]))/2)) + FCHN[{FFB[CduueM]}, s, t]*
    (-1/4*FCHN[{transp[Y[d]], FFA[CduueM], Y[u], Ydag[d], Y[d]}, p, r] - 
     FCHN[{transp[Y[d]], FFA[CduueM], Y[u], Ydag[d], Y[d]}, r, p]/4 + 
     (3*FCHN[{transp[Y[d]], FFA[CduueM], Y[u], Ydag[u], Y[u]}, p, r])/4 + 
     (3*FCHN[{transp[Y[d]], FFA[CduueM], Y[u], Ydag[u], Y[u]}, r, p])/4 + 
     (3*FCHN[{transp[Y[d]], transp[Ydag[d]], transp[Y[d]], FFA[CduueM], 
         Y[u]}, p, r])/4 + (3*FCHN[{transp[Y[d]], transp[Ydag[d]], 
         transp[Y[d]], FFA[CduueM], Y[u]}, r, p])/4 - 
     FCHN[{transp[Y[u]], transp[Ydag[u]], transp[Y[d]], FFA[CduueM], Y[u]}, 
       p, r]/4 - FCHN[{transp[Y[u]], transp[Ydag[u]], transp[Y[d]], 
        FFA[CduueM], Y[u]}, r, p]/4 + FCHN[{transp[Y[d]], FFA[CduueM], Y[u]}, 
       p, r]*((9*flTr[Y[d], Ydag[d]])/4 + (3*flTr[Y[e], Ydag[e]])/4 + 
       (9*flTr[Y[u], Ydag[u]])/4 + (-27*g2^2 - 40*g3^2 - 15*g1^2*y[H]^2 + 
         21*g1^2*y[q]^2 + 3*g1^2*y[d]*(6*y[e] + 6*y[H] + 7*y[q] - y[u]) + 
         21*g1^2*y[q]*y[u] + 18*g1^2*y[u]^2 - 18*g1^2*y[e]*(y[H] + y[u]))/
        12) + FCHN[{transp[Y[d]], FFA[CduueM], Y[u]}, r, p]*
      ((9*flTr[Y[d], Ydag[d]])/4 + (3*flTr[Y[e], Ydag[e]])/4 + 
       (9*flTr[Y[u], Ydag[u]])/4 + (-27*g2^2 - 40*g3^2 - 15*g1^2*y[H]^2 + 
         21*g1^2*y[q]^2 + 3*g1^2*y[d]*(6*y[e] + 6*y[H] + 7*y[q] - y[u]) + 
         21*g1^2*y[q]*y[u] + 18*g1^2*y[u]^2 - 18*g1^2*y[e]*(y[H] + y[u]))/
        12)) + FCHN[{FFB[CduueP]}, s, t]*
    (FCHN[{transp[Y[d]], FFA[CduueP], Y[u], Ydag[d], Y[d]}, p, r]/4 + 
     FCHN[{transp[Y[d]], FFA[CduueP], Y[u], Ydag[d], Y[d]}, r, p]/4 + 
     (5*FCHN[{transp[Y[d]], FFA[CduueP], Y[u], Ydag[u], Y[u]}, p, r])/4 + 
     (5*FCHN[{transp[Y[d]], FFA[CduueP], Y[u], Ydag[u], Y[u]}, r, p])/4 + 
     (5*FCHN[{transp[Y[d]], transp[Ydag[d]], transp[Y[d]], FFA[CduueP], 
         Y[u]}, p, r])/4 + (5*FCHN[{transp[Y[d]], transp[Ydag[d]], 
         transp[Y[d]], FFA[CduueP], Y[u]}, r, p])/4 + 
     FCHN[{transp[Y[u]], transp[Ydag[u]], transp[Y[d]], FFA[CduueP], Y[u]}, 
       p, r]/4 + FCHN[{transp[Y[u]], transp[Ydag[u]], transp[Y[d]], 
        FFA[CduueP], Y[u]}, r, p]/4 + FCHN[{transp[Y[d]], FFA[CduueP], Y[u]}, 
       p, r]*((15*flTr[Y[d], Ydag[d]])/4 + (5*flTr[Y[e], Ydag[e]])/4 + 
       (15*flTr[Y[u], Ydag[u]])/4 + (-27*g2^2 - 8*g3^2 - 3*g1^2*y[H]^2 + 
         33*g1^2*y[q]^2 - 24*g1^2*y[H]*y[u] + 33*g1^2*y[q]*y[u] - 
         2*g1^2*y[u]^2 + 2*g1^2*y[e]*(3*y[H] + y[u]) + 
         g1^2*y[d]*(-2*y[e] + 18*y[H] + 33*y[q] + 5*y[u]))/4) + 
     FCHN[{transp[Y[d]], FFA[CduueP], Y[u]}, r, p]*
      ((15*flTr[Y[d], Ydag[d]])/4 + (5*flTr[Y[e], Ydag[e]])/4 + 
       (15*flTr[Y[u], Ydag[u]])/4 + (-27*g2^2 - 8*g3^2 - 3*g1^2*y[H]^2 + 
         33*g1^2*y[q]^2 - 24*g1^2*y[H]*y[u] + 33*g1^2*y[q]*y[u] - 
         2*g1^2*y[u]^2 + 2*g1^2*y[e]*(3*y[H] + y[u]) + 
         g1^2*y[d]*(-2*y[e] + 18*y[H] + 33*y[q] + 5*y[u]))/4)) + 
   FCHN[{FFB[Cduql], Ydag[e]}, r, t]*
    (FCHN[{transp[Y[d]], FFA[Cduql], Y[u], Ydag[u]}, p, s]/12 - 
     FCHN[{transp[Y[d]], transp[Ydag[d]], transp[Y[d]], FFA[Cduql]}, p, s]/
      4 - FCHN[{transp[Y[u]], transp[Ydag[u]], transp[Y[d]], FFA[Cduql]}, p, 
       s]/4 + (11*FCHN[{transp[Ydag[u]], transp[Y[d]], FFA[Cduql], Y[u]}, s, 
        p])/24 + FCHN[{transp[Y[d]], FFA[Cduql]}, p, s]*
      ((-3*flTr[Y[d], Ydag[d]])/4 - flTr[Y[e], Ydag[e]]/4 - 
       (3*flTr[Y[u], Ydag[u]])/4 + (153*g2^2 - 64*g3^2 - 12*g1^2*y[H]^2 - 
         84*g1^2*y[e]*y[l] - 72*g1^2*y[e]*y[q] + 156*g1^2*y[l]*y[q] - 
         84*g1^2*y[q]^2 - 84*g1^2*y[e]*y[u] - 48*g1^2*y[l]*y[u] - 
         24*aev*g1^2*y[l]*y[u] - 24*g1^2*y[q]*y[u] + 24*aev*g1^2*y[q]*y[u] + 
         72*g1^2*y[H]*(y[l] - y[q] + y[u]) + 12*g1^2*y[d]*
          (6*y[e] - 6*y[H] - 2*y[l] + 2*aev*y[l] - 11*y[q] - 2*aev*y[q] + 
           7*y[u]))/48)) + FCHN[{FFB[Cduql], Ydag[e]}, p, t]*
    (FCHN[{transp[Y[d]], FFA[Cduql], Y[u], Ydag[u]}, r, s]/12 - 
     FCHN[{transp[Y[d]], transp[Ydag[d]], transp[Y[d]], FFA[Cduql]}, r, s]/
      4 - FCHN[{transp[Y[u]], transp[Ydag[u]], transp[Y[d]], FFA[Cduql]}, r, 
       s]/4 + (11*FCHN[{transp[Ydag[u]], transp[Y[d]], FFA[Cduql], Y[u]}, s, 
        r])/24 + FCHN[{transp[Y[d]], FFA[Cduql]}, r, s]*
      ((-3*flTr[Y[d], Ydag[d]])/4 - flTr[Y[e], Ydag[e]]/4 - 
       (3*flTr[Y[u], Ydag[u]])/4 + (153*g2^2 - 64*g3^2 - 12*g1^2*y[H]^2 - 
         84*g1^2*y[e]*y[l] - 72*g1^2*y[e]*y[q] + 156*g1^2*y[l]*y[q] - 
         84*g1^2*y[q]^2 - 84*g1^2*y[e]*y[u] - 48*g1^2*y[l]*y[u] - 
         24*aev*g1^2*y[l]*y[u] - 24*g1^2*y[q]*y[u] + 24*aev*g1^2*y[q]*y[u] + 
         72*g1^2*y[H]*(y[l] - y[q] + y[u]) + 12*g1^2*y[d]*
          (6*y[e] - 6*y[H] - 2*y[l] + 2*aev*y[l] - 11*y[q] - 2*aev*y[q] + 
           7*y[u]))/48)) + FCHN[{FFA[Sqqql]}, p, r]*
    ((5*FCHN[{transp[Ydag[u]], FFB[Sqqql], Ydag[e], Y[e], Ydag[e]}, s, t])/
      4 + (7*FCHN[{transp[Ydag[u]], transp[Y[d]], transp[Ydag[d]], 
         FFB[Sqqql], Ydag[e]}, s, t])/4 + 
     (5*FCHN[{transp[Ydag[u]], transp[Y[u]], transp[Ydag[u]], FFB[Sqqql], 
         Ydag[e]}, s, t])/4 + FCHN[{transp[Ydag[u]], FFB[Sqqql], Ydag[e]}, s, 
       t]*((15*flTr[Y[d], Ydag[d]])/2 + (5*flTr[Y[e], Ydag[e]])/2 + 
       (15*flTr[Y[u], Ydag[u]])/2 + (-93*g2^2 + 40*g3^2 - 6*g1^2*y[H]^2 - 
         36*g1^2*y[H]*(y[l] - y[q]) + 6*g1^2*y[l]*y[q] + 36*g1^2*y[l]*y[u] + 
         30*g1^2*y[q]*y[u] + 6*g1^2*y[e]*(5*y[l] + 6*y[q] + 11*y[u]))/4)) + 
   FCHN[{FFA[Mqqql], Ydag[u]}, p, s]*
    ((-3*FCHN[{FFB[Mqqql], Ydag[e], Y[e], Ydag[e]}, r, t])/4 - 
     (9*FCHN[{transp[Y[d]], transp[Ydag[d]], FFB[Mqqql], Ydag[e]}, r, t])/8 - 
     (9*FCHN[{transp[Y[u]], transp[Ydag[u]], FFB[Mqqql], Ydag[e]}, r, t])/8 + 
     FCHN[{FFB[Mqqql], Ydag[e]}, r, t]*((-9*flTr[Y[d], Ydag[d]])/2 - 
       (3*flTr[Y[e], Ydag[e]])/2 - (9*flTr[Y[u], Ydag[u]])/2 + 
       (111*g2^2 - 56*g3^2 - 6*g1^2*y[H]^2 + 36*g1^2*y[H]*(y[l] - y[q]) + 
         6*g1^2*y[l]*y[q] - 36*g1^2*y[l]*y[u] - 42*g1^2*y[q]*y[u] - 
         6*g1^2*y[e]*(7*y[l] + 6*y[q] + 13*y[u]))/4)) + 
   FCHN[{FFA[Mqqql]}, p, r]*
    ((3*FCHN[{transp[Ydag[u]], FFB[Mqqql], Ydag[e], Y[e], Ydag[e]}, s, t])/
      8 + (9*FCHN[{transp[Ydag[u]], transp[Y[d]], transp[Ydag[d]], 
         FFB[Mqqql], Ydag[e]}, s, t])/8 + 
     (3*FCHN[{transp[Ydag[u]], transp[Y[u]], transp[Ydag[u]], FFB[Mqqql], 
         Ydag[e]}, s, t])/8 + FCHN[{transp[Ydag[u]], FFB[Mqqql], Ydag[e]}, s, 
       t]*((9*flTr[Y[d], Ydag[d]])/4 + (3*flTr[Y[e], Ydag[e]])/4 + 
       (9*flTr[Y[u], Ydag[u]])/4 + (-111*g2^2 + 56*g3^2 + 6*g1^2*y[H]^2 - 
         36*g1^2*y[H]*(y[l] - y[q]) - 6*g1^2*y[l]*y[q] + 36*g1^2*y[l]*y[u] + 
         42*g1^2*y[q]*y[u] + 6*g1^2*y[e]*(7*y[l] + 6*y[q] + 13*y[u]))/8)) + 
   FCHN[{FFA[Cqque]}, p, r]*
    (-1/4*FCHN[{FFB[Cqque], Y[e], Ydag[e], Y[e], Ydag[e]}, s, t] - 
     FCHN[{transp[Ydag[u]], transp[Y[d]], transp[Ydag[d]], transp[Y[u]], 
        FFB[Cqque]}, s, t]/4 - 
     (8*FCHN[{transp[Ydag[u]], transp[Y[u]], FFB[Cqque], Y[e], Ydag[e]}, s, 
        t])/3 - FCHN[{transp[Ydag[u]], transp[Y[u]], transp[Ydag[u]], 
        transp[Y[u]], FFB[Cqque]}, s, t]/4 + 
     FCHN[{transp[Ydag[u]], transp[Y[u]], FFB[Cqque]}, s, t]*
      ((51*g2^2)/8 - (16*g3^2)/3 - (9*flTr[Y[d], Ydag[d]])/2 - 
       (3*flTr[Y[e], Ydag[e]])/2 - (9*flTr[Y[u], Ydag[u]])/2 + 
       (5*g1^2*y[H]^2)/2 + 2*g1^2*y[e]*(5*y[H] - y[q] - 5*y[u]) - 
       4*g1^2*y[q]*y[u] + 3*g1^2*y[H]*(-2*y[q] + y[u])) + 
     FCHN[{FFB[Cqque], Y[e], Ydag[e]}, s, t]*((51*g2^2)/8 - 
       (9*flTr[Y[d], Ydag[d]])/2 - (3*flTr[Y[e], Ydag[e]])/2 - 
       (9*flTr[Y[u], Ydag[u]])/2 + (5*g1^2*y[H]^2)/2 + 
       2*g1^2*y[H]*(3*y[l] - 5*y[u]) - 2*g1^2*y[l]*y[u] - 
       g1^2*y[e]*(3*y[H] + 4*y[l] + 10*y[u])) + FCHN[{FFB[Cqque]}, s, t]*
      ((-781*g2^4)/16 + 6*g2^2*g3^2 - 18*g3^4 + (15*g2^4*nf[q])/4 - 
       (4*g3^4*nf[q])/9 - (2*g3^4*nf[u])/9 - (3*g1^4*y[e]^4)/2 - 
       g1^4*nf[e]*y[e]^4 - g1^4*y[e]^2*y[H]^2 + 8*g1^2*g3^2*y[e]*y[q] + 
       (63*g1^2*g2^2*y[q]^2)/2 + 8*g1^2*g3^2*y[q]^2 - 
       (22*g1^4*nf[e]*y[e]^2*y[q]^2)/3 - 6*g1^4*nf[q]*y[e]^2*y[q]^2 - 
       (34*g1^4*y[H]^2*y[q]^2)/3 - 51*g1^4*y[q]^4 - 44*g1^4*nf[q]*y[q]^4 - 
       16*g1^2*g3^2*y[e]*y[u] - 12*g1^4*y[e]^3*y[u] - 
       (16*g1^4*nf[e]*y[e]^3*y[u])/3 - (28*g1^4*y[e]*y[H]^2*y[u])/3 - 
       12*g1^4*y[e]*y[q]^2*y[u] - 32*g1^4*nf[q]*y[e]*y[q]^2*y[u] - 
       4*g1^2*g3^2*y[u]^2 - 24*g1^4*y[e]^2*y[u]^2 - g1^4*nf[e]*y[e]^2*
        y[u]^2 - 3*g1^4*nf[u]*y[e]^2*y[u]^2 - g1^4*y[H]^2*y[u]^2 - 
       6*g1^4*nf[q]*y[q]^2*y[u]^2 - 22*g1^4*nf[u]*y[q]^2*y[u]^2 - 
       12*g1^4*y[e]*y[u]^3 - 16*g1^4*nf[u]*y[e]*y[u]^3 - (3*g1^4*y[u]^4)/2 - 
       3*g1^4*nf[u]*y[u]^4 + (nf[l]*(15*g2^4 - 24*g1^4*y[e]^2*y[l]^2 - 
          128*g1^4*y[e]*y[l]^2*y[u] - 8*g1^4*y[l]^2*(22*y[q]^2 + 3*y[u]^2)))/
        12 - (nf[d]*(2*g3^4 + 9*g1^4*y[d]^2*(3*y[e]^2 + 22*y[q]^2 + 
            16*y[e]*y[u] + 3*y[u]^2)))/9)), dot2[CduueP[p_, r_, s_, t_]] -> 
  -4*FCHN[{FFB[CduueP], Y[e], Ydag[e]}, s, t]*
    FCHN[{transp[Ydag[d]], transp[Y[d]], FFA[CduueP]}, p, r] - 
   4*FCHN[{transp[Ydag[d]], transp[Y[u]], FFB[Cqque]}, p, t]*
    FCHN[{transp[Ydag[u]], FFA[Cqque], Ydag[u]}, r, s] + 
   3*FCHN[{transp[Ydag[d]], FFA[Mqqql], Ydag[u]}, p, s]*
    FCHN[{transp[Ydag[u]], FFB[Mqqql], Ydag[e]}, r, t] + 
   3*FCHN[{transp[Ydag[d]], FFA[Mqqql], Ydag[u]}, p, r]*
    FCHN[{transp[Ydag[u]], FFB[Mqqql], Ydag[e]}, s, t] - 
   4*FCHN[{transp[Ydag[d]], FFA[Sqqql], Ydag[u]}, p, r]*
    FCHN[{transp[Ydag[u]], FFB[Sqqql], Ydag[e]}, s, t] + 
   FCHN[{transp[Ydag[d]], FFB[Cduql], Ydag[e]}, p, t]*
    (2*FCHN[{transp[Ydag[u]], transp[Y[d]], FFA[Cduql]}, r, s] + 
     2*FCHN[{transp[Ydag[u]], transp[Y[d]], FFA[Cduql]}, s, r]) + 
   FCHN[{FFA[CduueP], Y[u], Ydag[u]}, p, r]*
    (-4*FCHN[{FFB[CduueP], Y[e], Ydag[e]}, s, t] - 
     4*FCHN[{transp[Ydag[u]], transp[Y[u]], FFB[CduueP]}, s, t]) - 
   4*FCHN[{transp[Ydag[d]], transp[Y[d]], FFA[CduueP]}, p, r]*
    FCHN[{transp[Ydag[u]], transp[Y[u]], FFB[CduueP]}, s, t] - 
   FCHN[{FFB[CduueM]}, r, t]*FCHN[{transp[Ydag[u]], transp[Y[d]], 
      FFA[CduueM], Y[u], Ydag[d]}, s, p] - 7*FCHN[{FFB[CduueP]}, r, t]*
    FCHN[{transp[Ydag[u]], transp[Y[d]], FFA[CduueP], Y[u], Ydag[d]}, s, p] + 
   FCHN[{FFB[CduueM]}, s, t]*
    (-FCHN[{transp[Ydag[u]], transp[Y[d]], FFA[CduueM], Y[u], Ydag[d]}, r, 
       p] + (FCHN[{FFA[CduueM], Y[u], Ydag[u]}, p, r]*
       (16*g3^2 + 3*g1^2*y[d]*(9*y[H] + y[q] - 9*y[u]) - 
        3*g1^2*y[e]*(9*y[H] + y[q] - 9*y[u])))/6) + 
   (FCHN[{FFA[CduueM]}, p, r]*FCHN[{transp[Ydag[u]], transp[Y[u]], 
       FFB[CduueM]}, s, t]*(-16*g3^2 - 3*g1^2*y[d]*(9*y[H] + y[q] - 9*y[u]) + 
      3*g1^2*y[e]*(9*y[H] + y[q] - 9*y[u])))/6 + FCHN[{FFB[CduueP]}, s, t]*
    (-1/4*FCHN[{FFA[CduueP], Y[u], Ydag[d], Y[d], Ydag[u]}, p, r] - 
     FCHN[{FFA[CduueP], Y[u], Ydag[u], Y[u], Ydag[u]}, p, r]/4 - 
     4*FCHN[{transp[Ydag[d]], transp[Y[d]], FFA[CduueP], Y[u], Ydag[u]}, p, 
       r] - FCHN[{transp[Ydag[d]], transp[Y[d]], transp[Ydag[d]], 
        transp[Y[d]], FFA[CduueP]}, p, r]/4 - 
     FCHN[{transp[Ydag[d]], transp[Y[u]], transp[Ydag[u]], transp[Y[d]], 
        FFA[CduueP]}, p, r]/4 - 7*FCHN[{transp[Ydag[u]], transp[Y[d]], 
        FFA[CduueP], Y[u], Ydag[d]}, r, p] + 
     FCHN[{transp[Ydag[d]], transp[Y[d]], FFA[CduueP]}, p, r]*
      ((51*g2^2)/8 + (16*g3^2)/3 - (9*flTr[Y[d], Ydag[d]])/2 - 
       (3*flTr[Y[e], Ydag[e]])/2 - (9*flTr[Y[u], Ydag[u]])/2 + 
       (5*g1^2*y[H]^2)/2 + 6*g1^2*y[H]*y[q] + g1^2*y[e]*(y[H] + 3*y[q]) + 
       g1^2*y[d]*(y[e] - 3*y[H] - 4*y[q] - 11*y[u]) - 11*g1^2*y[H]*y[u] - 
       5*g1^2*y[q]*y[u]) + FCHN[{FFA[CduueP], Y[u], Ydag[u]}, p, r]*
      ((51*g2^2)/8 - (8*g3^2)/3 - (9*flTr[Y[d], Ydag[d]])/2 - 
       (3*flTr[Y[e], Ydag[e]])/2 - (9*flTr[Y[u], Ydag[u]])/2 + 
       (5*g1^2*y[H]^2)/2 - 6*g1^2*y[H]*y[q] + 
       (g1^2*y[d]*(11*y[H] - 5*y[q] - 11*y[u]))/2 + 
       (g1^2*y[e]*(11*y[H] - 5*y[q] - 11*y[u]))/2 + 2*g1^2*y[H]*y[u] - 
       g1^2*y[q]*y[u] + g1^2*y[u]^2)) + FCHN[{FFA[Cduql]}, p, s]*
    (-FCHN[{transp[Ydag[u]], FFB[Cduql], Ydag[e], Y[e], Ydag[e]}, r, t] - 
     FCHN[{transp[Ydag[u]], transp[Y[d]], transp[Ydag[d]], FFB[Cduql], 
       Ydag[e]}, r, t] - FCHN[{transp[Ydag[u]], transp[Y[u]], 
       transp[Ydag[u]], FFB[Cduql], Ydag[e]}, r, t] + 
     FCHN[{transp[Ydag[u]], FFB[Cduql], Ydag[e]}, r, t]*
      (12*g2^2 - (16*g3^2)/3 - 6*flTr[Y[d], Ydag[d]] - 
       2*flTr[Y[e], Ydag[e]] - 6*flTr[Y[u], Ydag[u]] + 2*g1^2*y[H]^2 - 
       4*g1^2*y[e]*y[l] - 6*g1^2*y[e]*y[q] - 2*g1^2*y[l]*y[q] - 
       9*g1^2*y[e]*y[u] - 8*g1^2*y[l]*y[u] - 2*aev*g1^2*y[l]*y[u] - 
       2*g1^2*y[q]*y[u] + 2*aev*g1^2*y[q]*y[u] - g1^2*y[u]^2 + 
       2*g1^2*y[H]*(3*y[l] - 3*y[q] + y[u]) + 
       g1^2*y[d]*(-y[e] - 2*y[H] + 2*y[l] + 2*aev*y[l] - 2*y[q] - 
         2*aev*y[q] + y[u]))) + FCHN[{FFA[Cduql]}, p, r]*
    (-FCHN[{transp[Ydag[u]], FFB[Cduql], Ydag[e], Y[e], Ydag[e]}, s, t] - 
     FCHN[{transp[Ydag[u]], transp[Y[d]], transp[Ydag[d]], FFB[Cduql], 
       Ydag[e]}, s, t] - FCHN[{transp[Ydag[u]], transp[Y[u]], 
       transp[Ydag[u]], FFB[Cduql], Ydag[e]}, s, t] + 
     FCHN[{transp[Ydag[u]], FFB[Cduql], Ydag[e]}, s, t]*
      (12*g2^2 - (16*g3^2)/3 - 6*flTr[Y[d], Ydag[d]] - 
       2*flTr[Y[e], Ydag[e]] - 6*flTr[Y[u], Ydag[u]] + 2*g1^2*y[H]^2 - 
       4*g1^2*y[e]*y[l] - 6*g1^2*y[e]*y[q] - 2*g1^2*y[l]*y[q] - 
       9*g1^2*y[e]*y[u] - 8*g1^2*y[l]*y[u] - 2*aev*g1^2*y[l]*y[u] - 
       2*g1^2*y[q]*y[u] + 2*aev*g1^2*y[q]*y[u] - g1^2*y[u]^2 + 
       2*g1^2*y[H]*(3*y[l] - 3*y[q] + y[u]) + 
       g1^2*y[d]*(-y[e] - 2*y[H] + 2*y[l] + 2*aev*y[l] - 2*y[q] - 
         2*aev*y[q] + y[u]))) + FCHN[{FFB[Cqque]}, s, t]*
    (2*FCHN[{transp[Ydag[d]], FFA[Cqque], Ydag[d], Y[d], Ydag[u]}, p, r] + 
     2*FCHN[{transp[Ydag[d]], FFA[Cqque], Ydag[u], Y[u], Ydag[u]}, p, r] + 
     2*FCHN[{transp[Ydag[d]], transp[Y[d]], transp[Ydag[d]], FFA[Cqque], 
        Ydag[u]}, p, r] + 2*FCHN[{transp[Ydag[d]], transp[Y[u]], 
        transp[Ydag[u]], FFA[Cqque], Ydag[u]}, p, r] + 
     FCHN[{transp[Ydag[d]], FFA[Cqque], Ydag[u]}, p, r]*
      (-24*g2^2 - (32*g3^2)/3 + 12*flTr[Y[d], Ydag[d]] + 
       4*flTr[Y[e], Ydag[e]] + 12*flTr[Y[u], Ydag[u]] - 4*g1^2*y[H]^2 + 
       4*g1^2*y[q]^2 + 2*g1^2*y[e]*(2*y[H] - y[u]) - 4*g1^2*y[H]*y[u] + 
       20*g1^2*y[q]*y[u] + 2*g1^2*y[u]^2 + 2*g1^2*y[d]*
        (y[e] + 10*y[q] + 9*y[u]))) + FCHN[{FFB[Cqque]}, r, t]*
    (2*FCHN[{transp[Ydag[d]], FFA[Cqque], Ydag[d], Y[d], Ydag[u]}, p, s] + 
     2*FCHN[{transp[Ydag[d]], FFA[Cqque], Ydag[u], Y[u], Ydag[u]}, p, s] + 
     2*FCHN[{transp[Ydag[d]], transp[Y[d]], transp[Ydag[d]], FFA[Cqque], 
        Ydag[u]}, p, s] + 2*FCHN[{transp[Ydag[d]], transp[Y[u]], 
        transp[Ydag[u]], FFA[Cqque], Ydag[u]}, p, s] + 
     FCHN[{transp[Ydag[d]], FFA[Cqque], Ydag[u]}, p, s]*
      (-24*g2^2 - (32*g3^2)/3 + 12*flTr[Y[d], Ydag[d]] + 
       4*flTr[Y[e], Ydag[e]] + 12*flTr[Y[u], Ydag[u]] - 4*g1^2*y[H]^2 + 
       4*g1^2*y[q]^2 + 2*g1^2*y[e]*(2*y[H] - y[u]) - 4*g1^2*y[H]*y[u] + 
       20*g1^2*y[q]*y[u] + 2*g1^2*y[u]^2 + 2*g1^2*y[d]*
        (y[e] + 10*y[q] + 9*y[u]))) + FCHN[{FFA[CduueP]}, p, r]*
    (-1/4*FCHN[{FFB[CduueP], Y[e], Ydag[e], Y[e], Ydag[e]}, s, t] - 
     FCHN[{transp[Ydag[u]], transp[Y[d]], transp[Ydag[d]], transp[Y[u]], 
        FFB[CduueP]}, s, t]/4 - 4*FCHN[{transp[Ydag[u]], transp[Y[u]], 
        FFB[CduueP], Y[e], Ydag[e]}, s, t] - 
     FCHN[{transp[Ydag[u]], transp[Y[u]], transp[Ydag[u]], transp[Y[u]], 
        FFB[CduueP]}, s, t]/4 + FCHN[{transp[Ydag[u]], transp[Y[u]], 
        FFB[CduueP]}, s, t]*((51*g2^2)/8 - (8*g3^2)/3 - 
       (9*flTr[Y[d], Ydag[d]])/2 - (3*flTr[Y[e], Ydag[e]])/2 - 
       (9*flTr[Y[u], Ydag[u]])/2 + (5*g1^2*y[H]^2)/2 - 6*g1^2*y[H]*y[q] + 
       (g1^2*y[d]*(11*y[H] - 5*y[q] - 11*y[u]))/2 + 
       (g1^2*y[e]*(11*y[H] - 5*y[q] - 11*y[u]))/2 + 2*g1^2*y[H]*y[u] - 
       g1^2*y[q]*y[u] + g1^2*y[u]^2) + FCHN[{FFB[CduueP], Y[e], Ydag[e]}, s, 
       t]*((51*g2^2)/8 - (9*flTr[Y[d], Ydag[d]])/2 - (3*flTr[Y[e], Ydag[e]])/
        2 - (9*flTr[Y[u], Ydag[u]])/2 + (5*g1^2*y[H]^2)/2 + 
       6*g1^2*y[H]*y[l] + g1^2*y[d]*(y[e] + y[H] + 3*y[l]) - 
       11*g1^2*y[H]*y[u] - 5*g1^2*y[l]*y[u] - 
       g1^2*y[e]*(3*y[H] + 4*y[l] + 11*y[u])) + 
     (FCHN[{FFB[CduueP]}, s, t]*(-84*g3^4 - 4*g3^4*nf[u] + 
        120*g1^2*g3^2*y[d]^2 - 27*g1^4*y[d]^4 + 96*g1^2*g3^2*y[d]*y[e] + 
        72*g1^4*y[d]^3*y[e] - 144*g1^4*y[d]^2*y[e]^2 - 18*g1^4*nf[e]*y[d]^2*
         y[e]^2 + 72*g1^4*y[d]*y[e]^3 + 4*g1^4*nf[e]*y[d]*y[e]^3 - 
        27*g1^4*y[e]^4 - 18*g1^4*nf[e]*y[e]^4 - 18*g1^4*y[d]^2*y[H]^2 + 
        28*g1^4*y[d]*y[e]*y[H]^2 - 18*g1^4*y[e]^2*y[H]^2 - 
        36*g1^4*nf[l]*y[d]^2*y[l]^2 + 8*g1^4*nf[l]*y[d]*y[e]*y[l]^2 - 
        36*g1^4*nf[l]*y[e]^2*y[l]^2 + 192*g1^2*g3^2*y[d]*y[u] - 
        288*g1^4*y[d]^3*y[u] - 384*g1^2*g3^2*y[e]*y[u] - 
        100*g1^4*nf[e]*y[d]*y[e]^2*y[u] - 288*g1^4*y[e]^3*y[u] - 
        100*g1^4*nf[e]*y[e]^3*y[u] - 196*g1^4*y[d]*y[H]^2*y[u] - 
        196*g1^4*y[e]*y[H]^2*y[u] - 200*g1^4*nf[l]*y[d]*y[l]^2*y[u] - 
        200*g1^4*nf[l]*y[e]*y[l]^2*y[u] + 336*g1^2*g3^2*y[u]^2 - 
        720*g1^4*y[d]^2*y[u]^2 - 54*g1^4*nf[u]*y[d]^2*y[u]^2 + 
        12*g1^4*nf[u]*y[d]*y[e]*y[u]^2 - 720*g1^4*y[e]^2*y[u]^2 - 
        32*g1^4*nf[e]*y[e]^2*y[u]^2 - 54*g1^4*nf[u]*y[e]^2*y[u]^2 - 
        8*g1^4*y[H]^2*y[u]^2 - 64*g1^4*nf[l]*y[l]^2*y[u]^2 - 
        288*g1^4*y[d]*y[u]^3 - 300*g1^4*nf[u]*y[d]*y[u]^3 - 
        288*g1^4*y[e]*y[u]^3 - 300*g1^4*nf[u]*y[e]*y[u]^3 - 54*g1^4*y[u]^4 - 
        96*g1^4*nf[u]*y[u]^4 - 4*nf[q]*(2*g3^4 + 27*g1^4*y[d]^2*y[q]^2 + 
          27*g1^4*y[e]^2*y[q]^2 - 6*g1^4*y[d]*y[q]^2*(y[e] - 25*y[u]) + 
          150*g1^4*y[e]*y[q]^2*y[u] + 48*g1^4*y[q]^2*y[u]^2) - 
        2*nf[d]*(2*g3^4 + 27*g1^4*y[d]^4 - 6*g1^4*y[d]^3*(y[e] - 25*y[u]) + 
          3*g1^4*y[d]^2*(9*y[e]^2 + 50*y[e]*y[u] + 16*y[u]^2))))/18), 
 dot2[CduueM[p_, r_, s_, t_]] -> 2*FCHN[{FFA[CduueP], Y[u], Ydag[u]}, p, r]*
    FCHN[{FFB[CduueP], Y[e], Ydag[e]}, s, t] + 
   4*FCHN[{FFB[CduueM], Y[e], Ydag[e]}, s, t]*
    FCHN[{transp[Ydag[d]], transp[Y[d]], FFA[CduueM]}, p, r] + 
   (2*FCHN[{FFA[Cduql], Y[u], Ydag[u]}, p, s] + 
     2*FCHN[{transp[Ydag[d]], transp[Y[d]], FFA[Cduql]}, p, s])*
    FCHN[{transp[Ydag[u]], FFB[Cduql], Ydag[e]}, r, t] + 
   (-2*FCHN[{FFA[Cduql], Y[u], Ydag[u]}, p, r] - 
     2*FCHN[{transp[Ydag[d]], transp[Y[d]], FFA[Cduql]}, p, r])*
    FCHN[{transp[Ydag[u]], FFB[Cduql], Ydag[e]}, s, t] + 
   9*FCHN[{transp[Ydag[d]], FFA[Mqqql], Ydag[u]}, p, s]*
    FCHN[{transp[Ydag[u]], FFB[Mqqql], Ydag[e]}, r, t] - 
   9*FCHN[{transp[Ydag[d]], FFA[Mqqql], Ydag[u]}, p, r]*
    FCHN[{transp[Ydag[u]], FFB[Mqqql], Ydag[e]}, s, t] - 
   2*FCHN[{transp[Ydag[d]], transp[Y[d]], FFA[CduueM]}, p, r]*
    FCHN[{transp[Ydag[u]], transp[Y[u]], FFB[CduueM]}, s, t] + 
   FCHN[{FFA[CduueM], Y[u], Ydag[u]}, p, r]*
    (-2*FCHN[{FFB[CduueM], Y[e], Ydag[e]}, s, t] + 
     4*FCHN[{transp[Ydag[u]], transp[Y[u]], FFB[CduueM]}, s, t]) + 
   2*FCHN[{transp[Ydag[d]], transp[Y[d]], FFA[CduueP]}, p, r]*
    FCHN[{transp[Ydag[u]], transp[Y[u]], FFB[CduueP]}, s, t] + 
   FCHN[{transp[Ydag[d]], FFA[Cqque], Ydag[u]}, p, s]*
    (-4*FCHN[{FFB[Cqque], Y[e], Ydag[e]}, r, t] - 
     4*FCHN[{transp[Ydag[u]], transp[Y[u]], FFB[Cqque]}, r, t]) + 
   FCHN[{transp[Ydag[d]], FFA[Cqque], Ydag[u]}, p, r]*
    (4*FCHN[{FFB[Cqque], Y[e], Ydag[e]}, s, t] + 
     4*FCHN[{transp[Ydag[u]], transp[Y[u]], FFB[Cqque]}, s, t]) + 
   3*FCHN[{FFB[CduueM]}, r, t]*FCHN[{transp[Ydag[u]], transp[Y[d]], 
      FFA[CduueM], Y[u], Ydag[d]}, s, p] + 5*FCHN[{FFB[CduueP]}, r, t]*
    FCHN[{transp[Ydag[u]], transp[Y[d]], FFA[CduueP], Y[u], Ydag[d]}, s, p] + 
   FCHN[{FFA[Cduql]}, p, r]*
    (-FCHN[{transp[Ydag[u]], FFB[Cduql], Ydag[e], Y[e], Ydag[e]}, s, t] - 
     FCHN[{transp[Ydag[u]], transp[Y[d]], transp[Ydag[d]], FFB[Cduql], 
       Ydag[e]}, s, t] - FCHN[{transp[Ydag[u]], transp[Y[u]], 
       transp[Ydag[u]], FFB[Cduql], Ydag[e]}, s, t] + 
     FCHN[{transp[Ydag[u]], FFB[Cduql], Ydag[e]}, s, t]*
      (12*g2^2 - (16*g3^2)/3 - 6*flTr[Y[d], Ydag[d]] - 
       2*flTr[Y[e], Ydag[e]] - 6*flTr[Y[u], Ydag[u]] + 2*g1^2*y[H]^2 - 
       4*g1^2*y[e]*y[l] - 6*g1^2*y[e]*y[q] - 2*g1^2*y[l]*y[q] + 
       g1^2*y[d]*(3*y[e] + 6*y[H] - 2*y[l] + 2*aev*y[l] + 2*y[q] - 
         2*aev*y[q] - 3*y[u]) + 6*g1^2*y[H]*(y[l] - y[q] - y[u]) - 
       13*g1^2*y[e]*y[u] - 4*g1^2*y[l]*y[u] - 2*aev*g1^2*y[l]*y[u] - 
       6*g1^2*y[q]*y[u] + 2*aev*g1^2*y[q]*y[u] + 3*g1^2*y[u]^2)) + 
   FCHN[{FFB[Cqque]}, r, t]*
    (-2*FCHN[{transp[Ydag[d]], FFA[Cqque], Ydag[d], Y[d], Ydag[u]}, p, s] - 
     2*FCHN[{transp[Ydag[d]], FFA[Cqque], Ydag[u], Y[u], Ydag[u]}, p, s] - 
     2*FCHN[{transp[Ydag[d]], transp[Y[d]], transp[Ydag[d]], FFA[Cqque], 
        Ydag[u]}, p, s] - 2*FCHN[{transp[Ydag[d]], transp[Y[u]], 
        transp[Ydag[u]], FFA[Cqque], Ydag[u]}, p, s] + 
     FCHN[{transp[Ydag[d]], FFA[Cqque], Ydag[u]}, p, s]*
      (24*g2^2 + (32*g3^2)/3 - 12*flTr[Y[d], Ydag[d]] - 
       4*flTr[Y[e], Ydag[e]] - 12*flTr[Y[u], Ydag[u]] + 4*g1^2*y[H]^2 - 
       4*g1^2*y[q]^2 + 2*g1^2*y[d]*(3*y[e] - 10*y[q] - 13*y[u]) + 
       6*g1^2*y[e]*(2*y[H] - y[u]) - 12*g1^2*y[H]*y[u] - 20*g1^2*y[q]*y[u] + 
       6*g1^2*y[u]^2)) + FCHN[{FFA[Cduql]}, p, s]*
    (FCHN[{transp[Ydag[u]], FFB[Cduql], Ydag[e], Y[e], Ydag[e]}, r, t] + 
     FCHN[{transp[Ydag[u]], transp[Y[d]], transp[Ydag[d]], FFB[Cduql], 
       Ydag[e]}, r, t] + FCHN[{transp[Ydag[u]], transp[Y[u]], 
       transp[Ydag[u]], FFB[Cduql], Ydag[e]}, r, t] + 
     FCHN[{transp[Ydag[u]], FFB[Cduql], Ydag[e]}, r, t]*
      (-12*g2^2 + (16*g3^2)/3 + 6*flTr[Y[d], Ydag[d]] + 
       2*flTr[Y[e], Ydag[e]] + 6*flTr[Y[u], Ydag[u]] - 2*g1^2*y[H]^2 + 
       4*g1^2*y[e]*y[l] + 6*g1^2*y[e]*y[q] + 2*g1^2*y[l]*y[q] + 
       13*g1^2*y[e]*y[u] + 4*g1^2*y[l]*y[u] + 2*aev*g1^2*y[l]*y[u] + 
       6*g1^2*y[q]*y[u] - 2*aev*g1^2*y[q]*y[u] - 3*g1^2*y[u]^2 + 
       6*g1^2*y[H]*(-y[l] + y[q] + y[u]) + g1^2*y[d]*(-3*y[e] - 6*y[H] + 
         2*y[l] - 2*aev*y[l] - 2*y[q] + 2*aev*y[q] + 3*y[u]))) + 
   FCHN[{FFB[CduueM]}, s, t]*
    (-1/4*FCHN[{FFA[CduueM], Y[u], Ydag[d], Y[d], Ydag[u]}, p, r] - 
     FCHN[{FFA[CduueM], Y[u], Ydag[u], Y[u], Ydag[u]}, p, r]/4 - 
     2*FCHN[{transp[Ydag[d]], transp[Y[d]], FFA[CduueM], Y[u], Ydag[u]}, p, 
       r] - FCHN[{transp[Ydag[d]], transp[Y[d]], transp[Ydag[d]], 
        transp[Y[d]], FFA[CduueM]}, p, r]/4 - 
     FCHN[{transp[Ydag[d]], transp[Y[u]], transp[Ydag[u]], transp[Y[d]], 
        FFA[CduueM]}, p, r]/4 - 3*FCHN[{transp[Ydag[u]], transp[Y[d]], 
        FFA[CduueM], Y[u], Ydag[d]}, r, p] + 
     FCHN[{FFA[CduueM], Y[u], Ydag[u]}, p, r]*((51*g2^2)/8 + (8*g3^2)/3 - 
       (9*flTr[Y[d], Ydag[d]])/2 - (3*flTr[Y[e], Ydag[e]])/2 - 
       (9*flTr[Y[u], Ydag[u]])/2 + (5*g1^2*y[H]^2)/2 - 6*g1^2*y[H]*y[q] + 
       (7*g1^2*y[d]*(y[H] + y[q] - y[u]))/2 + 
       (7*g1^2*y[e]*(y[H] + y[q] - y[u]))/2 + 6*g1^2*y[H]*y[u] - 
       13*g1^2*y[q]*y[u] - 3*g1^2*y[u]^2) + 
     FCHN[{transp[Ydag[d]], transp[Y[d]], FFA[CduueM]}, p, r]*
      ((51*g2^2)/8 - (16*g3^2)/3 - (9*flTr[Y[d], Ydag[d]])/2 - 
       (3*flTr[Y[e], Ydag[e]])/2 - (9*flTr[Y[u], Ydag[u]])/2 + 
       (5*g1^2*y[H]^2)/2 + 6*g1^2*y[H]*y[q] - 3*g1^2*y[e]*(y[H] + 3*y[q]) - 
       7*g1^2*y[H]*y[u] + 7*g1^2*y[q]*y[u] - 
       g1^2*y[d]*(3*y[e] + 3*y[H] + 4*y[q] + 7*y[u]))) + 
   FCHN[{FFB[Cqque]}, s, t]*
    (2*FCHN[{transp[Ydag[d]], FFA[Cqque], Ydag[d], Y[d], Ydag[u]}, p, r] + 
     2*FCHN[{transp[Ydag[d]], FFA[Cqque], Ydag[u], Y[u], Ydag[u]}, p, r] + 
     2*FCHN[{transp[Ydag[d]], transp[Y[d]], transp[Ydag[d]], FFA[Cqque], 
        Ydag[u]}, p, r] + 2*FCHN[{transp[Ydag[d]], transp[Y[u]], 
        transp[Ydag[u]], FFA[Cqque], Ydag[u]}, p, r] + 
     FCHN[{transp[Ydag[d]], FFA[Cqque], Ydag[u]}, p, r]*
      (-24*g2^2 - (32*g3^2)/3 + 12*flTr[Y[d], Ydag[d]] + 
       4*flTr[Y[e], Ydag[e]] + 12*flTr[Y[u], Ydag[u]] - 4*g1^2*y[H]^2 + 
       4*g1^2*y[q]^2 + 12*g1^2*y[H]*y[u] + 20*g1^2*y[q]*y[u] - 
       6*g1^2*y[u]^2 + 6*g1^2*y[e]*(-2*y[H] + y[u]) + 
       2*g1^2*y[d]*(-3*y[e] + 10*y[q] + 13*y[u]))) + 
   FCHN[{FFA[CduueP]}, p, r]*
    (-2*FCHN[{transp[Ydag[u]], transp[Y[u]], FFB[CduueP], Y[e], Ydag[e]}, s, 
       t] + (FCHN[{transp[Ydag[u]], transp[Y[u]], FFB[CduueP]}, s, t]*
       (-16*g3^2 + g1^2*y[e]*(13*y[H] - 11*y[q] - 13*y[u]) + 
        g1^2*y[d]*(-13*y[H] + 11*y[q] + 13*y[u])))/2) + 
   FCHN[{FFB[CduueP]}, s, t]*
    (-2*FCHN[{transp[Ydag[d]], transp[Y[d]], FFA[CduueP], Y[u], Ydag[u]}, p, 
       r] - 5*FCHN[{transp[Ydag[u]], transp[Y[d]], FFA[CduueP], Y[u], 
        Ydag[d]}, r, p] + (FCHN[{FFA[CduueP], Y[u], Ydag[u]}, p, r]*
       (16*g3^2 + g1^2*y[d]*(13*y[H] - 11*y[q] - 13*y[u]) + 
        g1^2*y[e]*(-13*y[H] + 11*y[q] + 13*y[u])))/2) + 
   FCHN[{FFA[CduueM]}, p, r]*
    (-1/4*FCHN[{FFB[CduueM], Y[e], Ydag[e], Y[e], Ydag[e]}, s, t] - 
     FCHN[{transp[Ydag[u]], transp[Y[d]], transp[Ydag[d]], transp[Y[u]], 
        FFB[CduueM]}, s, t]/4 - 2*FCHN[{transp[Ydag[u]], transp[Y[u]], 
        FFB[CduueM], Y[e], Ydag[e]}, s, t] - 
     FCHN[{transp[Ydag[u]], transp[Y[u]], transp[Ydag[u]], transp[Y[u]], 
        FFB[CduueM]}, s, t]/4 + FCHN[{transp[Ydag[u]], transp[Y[u]], 
        FFB[CduueM]}, s, t]*((51*g2^2)/8 + (8*g3^2)/3 - 
       (9*flTr[Y[d], Ydag[d]])/2 - (3*flTr[Y[e], Ydag[e]])/2 - 
       (9*flTr[Y[u], Ydag[u]])/2 + (5*g1^2*y[H]^2)/2 - 6*g1^2*y[H]*y[q] + 
       (7*g1^2*y[d]*(y[H] + y[q] - y[u]))/2 + 
       (7*g1^2*y[e]*(y[H] + y[q] - y[u]))/2 + 6*g1^2*y[H]*y[u] - 
       13*g1^2*y[q]*y[u] - 3*g1^2*y[u]^2) + 
     FCHN[{FFB[CduueM], Y[e], Ydag[e]}, s, t]*((51*g2^2)/8 - 
       (9*flTr[Y[d], Ydag[d]])/2 - (3*flTr[Y[e], Ydag[e]])/2 - 
       (9*flTr[Y[u], Ydag[u]])/2 + (5*g1^2*y[H]^2)/2 + 6*g1^2*y[H]*y[l] - 
       3*g1^2*y[d]*(y[e] + y[H] + 3*y[l]) - 7*g1^2*y[H]*y[u] + 
       7*g1^2*y[l]*y[u] - g1^2*y[e]*(3*y[H] + 4*y[l] + 7*y[u])) + 
     FCHN[{FFB[CduueM]}, s, t]*((-14*g3^4)/3 - (2*g3^4*nf[u])/9 - 
       4*g1^2*g3^2*y[d]^2 - (3*g1^4*y[d]^4)/2 - 16*g1^2*g3^2*y[d]*y[e] - 
       12*g1^4*y[d]^3*y[e] - 24*g1^4*y[d]^2*y[e]^2 - g1^4*nf[e]*y[d]^2*
        y[e]^2 - 12*g1^4*y[d]*y[e]^3 - (2*g1^4*nf[e]*y[d]*y[e]^3)/3 - 
       (3*g1^4*y[e]^4)/2 - g1^4*nf[e]*y[e]^4 - g1^4*y[d]^2*y[H]^2 - 
       (14*g1^4*y[d]*y[e]*y[H]^2)/3 - g1^4*y[e]^2*y[H]^2 - 
       2*g1^4*nf[l]*y[d]^2*y[l]^2 - (4*g1^4*nf[l]*y[d]*y[e]*y[l]^2)/3 - 
       2*g1^4*nf[l]*y[e]^2*y[l]^2 + 32*g1^2*g3^2*y[d]*y[u] - 
       (14*g1^4*nf[e]*y[d]*y[e]^2*y[u])/3 - (14*g1^4*nf[e]*y[e]^3*y[u])/3 - 
       (14*g1^4*y[d]*y[H]^2*y[u])/3 - (14*g1^4*y[e]*y[H]^2*y[u])/3 - 
       (28*g1^4*nf[l]*y[d]*y[l]^2*y[u])/3 - (28*g1^4*nf[l]*y[e]*y[l]^2*y[u])/
        3 + 8*g1^2*g3^2*y[u]^2 - 24*g1^4*y[d]^2*y[u]^2 - 
       3*g1^4*nf[u]*y[d]^2*y[u]^2 - 2*g1^4*nf[u]*y[d]*y[e]*y[u]^2 - 
       24*g1^4*y[e]^2*y[u]^2 - (8*g1^4*nf[e]*y[e]^2*y[u]^2)/3 - 
       3*g1^4*nf[u]*y[e]^2*y[u]^2 - (20*g1^4*y[H]^2*y[u]^2)/3 - 
       (16*g1^4*nf[l]*y[l]^2*y[u]^2)/3 - 14*g1^4*nf[u]*y[d]*y[u]^3 - 
       14*g1^4*nf[u]*y[e]*y[u]^3 - 51*g1^4*y[u]^4 - 8*g1^4*nf[u]*y[u]^4 - 
       (2*nf[q]*(2*g3^4 + 27*g1^4*y[d]^2*y[q]^2 + 27*g1^4*y[e]^2*y[q]^2 + 
          126*g1^4*y[e]*y[q]^2*y[u] + 72*g1^4*y[q]^2*y[u]^2 + 
          18*g1^4*y[d]*y[q]^2*(y[e] + 7*y[u])))/9 - 
       (nf[d]*(2*g3^4 + 27*g1^4*y[d]^4 + 18*g1^4*y[d]^3*(y[e] + 7*y[u]) + 
          9*g1^4*y[d]^2*(3*y[e]^2 + 14*y[e]*y[u] + 8*y[u]^2)))/9)), 
 dot2[Sqqql[p_, r_, s_, t_]] -> 
  (FCHN[{FFB[Cduql], Ydag[e], Y[e]}, s, t]*
     FCHN[{transp[Y[d]], FFA[Cduql], Y[u]}, r, p])/6 + 
   (FCHN[{FFB[Cduql], Ydag[e], Y[e]}, r, t]*
     FCHN[{transp[Y[d]], FFA[Cduql], Y[u]}, s, p])/6 + 
   (FCHN[{FFB[Cduql], Ydag[e], Y[e]}, p, t]*
     FCHN[{transp[Y[d]], FFA[Cduql], Y[u]}, s, r])/6 + 
   FCHN[{FFA[Mqqql], Ydag[u], Y[u]}, p, s]*
    (3*FCHN[{FFB[Mqqql], Ydag[e], Y[e]}, r, t] - 
     (3*FCHN[{transp[Y[d]], transp[Ydag[d]], FFB[Mqqql]}, r, t])/2) + 
   FCHN[{FFA[Mqqql], Ydag[u], Y[u]}, p, r]*
    (3*FCHN[{FFB[Mqqql], Ydag[e], Y[e]}, s, t] - 
     (3*FCHN[{transp[Y[d]], transp[Ydag[d]], FFB[Mqqql]}, s, t])/2) - 
   (2*FCHN[{transp[Y[d]], FFA[CduueP], Y[u]}, s, p]*
     FCHN[{transp[Y[u]], FFB[CduueP], Y[e]}, r, t])/3 - 
   (2*FCHN[{transp[Y[d]], FFA[CduueP], Y[u]}, p, r]*
     FCHN[{transp[Y[u]], FFB[CduueP], Y[e]}, s, t])/3 - 
   (2*FCHN[{transp[Y[d]], FFA[CduueP], Y[u]}, r, p]*
     FCHN[{transp[Y[u]], FFB[CduueP], Y[e]}, s, t])/3 + 
   FCHN[{transp[Y[u]], FFB[Cqque], Y[e]}, s, t]*
    (-1/3*FCHN[{FFA[Cqque], Ydag[d], Y[d]}, p, r] - 
     FCHN[{FFA[Cqque], Ydag[u], Y[u]}, p, r]/3 - 
     FCHN[{transp[Y[d]], transp[Ydag[d]], FFA[Cqque]}, p, r]/3 - 
     FCHN[{transp[Y[u]], transp[Ydag[u]], FFA[Cqque]}, p, r]/3) + 
   FCHN[{transp[Y[u]], FFB[Cqque], Y[e]}, r, t]*
    (-1/3*FCHN[{FFA[Cqque], Ydag[d], Y[d]}, p, s] - 
     FCHN[{FFA[Cqque], Ydag[u], Y[u]}, p, s]/3 - 
     FCHN[{transp[Y[d]], transp[Ydag[d]], FFA[Cqque]}, p, s]/3 - 
     FCHN[{transp[Y[u]], transp[Ydag[u]], FFA[Cqque]}, p, s]/3) + 
   FCHN[{transp[Y[u]], FFB[Cqque], Y[e]}, p, t]*
    (-1/3*FCHN[{FFA[Cqque], Ydag[d], Y[d]}, r, s] - 
     FCHN[{FFA[Cqque], Ydag[u], Y[u]}, r, s]/3 - 
     FCHN[{transp[Y[d]], transp[Ydag[d]], FFA[Cqque]}, r, s]/3 - 
     FCHN[{transp[Y[u]], transp[Ydag[u]], FFA[Cqque]}, r, s]/3) - 
   (3*FCHN[{FFB[Mqqql], Ydag[e], Y[e]}, s, t]*
     FCHN[{transp[Y[u]], transp[Ydag[u]], FFA[Mqqql]}, p, r])/2 + 
   3*FCHN[{transp[Y[d]], transp[Ydag[d]], FFB[Mqqql]}, s, t]*
    FCHN[{transp[Y[u]], transp[Ydag[u]], FFA[Mqqql]}, p, r] - 
   (3*FCHN[{FFB[Mqqql], Ydag[e], Y[e]}, r, t]*
     FCHN[{transp[Y[u]], transp[Ydag[u]], FFA[Mqqql]}, p, s])/2 + 
   3*FCHN[{transp[Y[d]], transp[Ydag[d]], FFB[Mqqql]}, r, t]*
    FCHN[{transp[Y[u]], transp[Ydag[u]], FFA[Mqqql]}, p, s] + 
   FCHN[{FFB[Sqqql], Ydag[e], Y[e]}, s, t]*
    (-2*FCHN[{transp[Y[d]], transp[Ydag[d]], FFA[Sqqql]}, p, r] - 
     (7*FCHN[{transp[Y[u]], transp[Ydag[u]], FFA[Sqqql]}, p, r])/3) - 
   (7*FCHN[{transp[Y[d]], transp[Ydag[d]], FFB[Sqqql]}, s, t]*
     FCHN[{transp[Y[u]], transp[Ydag[u]], FFA[Sqqql]}, p, r])/3 + 
   FCHN[{transp[Y[d]], FFA[Cduql], Y[u]}, s, r]*
    (FCHN[{transp[Y[d]], transp[Ydag[d]], FFB[Cduql]}, p, t]/6 + 
     FCHN[{transp[Y[u]], transp[Ydag[u]], FFB[Cduql]}, p, t]/6) + 
   FCHN[{transp[Y[d]], FFA[Cduql], Y[u]}, r, s]*
    (FCHN[{FFB[Cduql], Ydag[e], Y[e]}, p, t]/6 + 
     FCHN[{transp[Y[d]], transp[Ydag[d]], FFB[Cduql]}, p, t]/6 + 
     FCHN[{transp[Y[u]], transp[Ydag[u]], FFB[Cduql]}, p, t]/6) + 
   FCHN[{transp[Y[d]], FFA[Cduql], Y[u]}, s, p]*
    (FCHN[{transp[Y[d]], transp[Ydag[d]], FFB[Cduql]}, r, t]/6 + 
     FCHN[{transp[Y[u]], transp[Ydag[u]], FFB[Cduql]}, r, t]/6) + 
   FCHN[{transp[Y[d]], FFA[Cduql], Y[u]}, p, s]*
    (FCHN[{FFB[Cduql], Ydag[e], Y[e]}, r, t]/6 + 
     FCHN[{transp[Y[d]], transp[Ydag[d]], FFB[Cduql]}, r, t]/6 + 
     FCHN[{transp[Y[u]], transp[Ydag[u]], FFB[Cduql]}, r, t]/6) + 
   FCHN[{transp[Y[d]], FFA[Cduql], Y[u]}, r, p]*
    (FCHN[{transp[Y[d]], transp[Ydag[d]], FFB[Cduql]}, s, t]/6 + 
     FCHN[{transp[Y[u]], transp[Ydag[u]], FFB[Cduql]}, s, t]/6) + 
   FCHN[{transp[Y[d]], FFA[Cduql], Y[u]}, p, r]*
    (FCHN[{FFB[Cduql], Ydag[e], Y[e]}, s, t]/6 + 
     FCHN[{transp[Y[d]], transp[Ydag[d]], FFB[Cduql]}, s, t]/6 + 
     FCHN[{transp[Y[u]], transp[Ydag[u]], FFB[Cduql]}, s, t]/6) - 
   (3*FCHN[{FFA[Mqqql], Ydag[d], Y[d]}, p, s]*
     FCHN[{transp[Y[u]], transp[Ydag[u]], FFB[Mqqql]}, r, t])/2 + 
   3*FCHN[{transp[Y[d]], transp[Ydag[d]], FFA[Mqqql]}, p, s]*
    FCHN[{transp[Y[u]], transp[Ydag[u]], FFB[Mqqql]}, r, t] - 
   (3*FCHN[{FFA[Mqqql], Ydag[d], Y[d]}, p, r]*
     FCHN[{transp[Y[u]], transp[Ydag[u]], FFB[Mqqql]}, s, t])/2 + 
   3*FCHN[{transp[Y[d]], transp[Ydag[d]], FFA[Mqqql]}, p, r]*
    FCHN[{transp[Y[u]], transp[Ydag[u]], FFB[Mqqql]}, s, t] + 
   FCHN[{transp[Y[d]], transp[Ydag[d]], FFA[Sqqql]}, p, r]*
    (-2*FCHN[{transp[Y[d]], transp[Ydag[d]], FFB[Sqqql]}, s, t] - 
     (7*FCHN[{transp[Y[u]], transp[Ydag[u]], FFB[Sqqql]}, s, t])/3) + 
   FCHN[{FFA[Sqqql], Ydag[d], Y[d]}, p, r]*
    (-2*FCHN[{FFB[Sqqql], Ydag[e], Y[e]}, s, t] - 
     2*FCHN[{transp[Y[d]], transp[Ydag[d]], FFB[Sqqql]}, s, t] - 
     (7*FCHN[{transp[Y[u]], transp[Ydag[u]], FFB[Sqqql]}, s, t])/3) + 
   FCHN[{FFA[Sqqql], Ydag[u], Y[u]}, p, r]*
    ((-7*FCHN[{FFB[Sqqql], Ydag[e], Y[e]}, s, t])/3 - 
     (7*FCHN[{transp[Y[d]], transp[Ydag[d]], FFB[Sqqql]}, s, t])/3 - 
     2*FCHN[{transp[Y[u]], transp[Ydag[u]], FFB[Sqqql]}, s, t]) - 
   2*FCHN[{transp[Y[u]], transp[Ydag[u]], FFA[Sqqql]}, p, r]*
    FCHN[{transp[Y[u]], transp[Ydag[u]], FFB[Sqqql]}, s, t] + 
   FCHN[{FFA[Mqqql]}, p, s]*
    ((-3*FCHN[{transp[Y[u]], transp[Ydag[u]], FFB[Mqqql], Ydag[e], Y[e]}, r, 
        t])/2 + (FCHN[{transp[Y[d]], transp[Ydag[d]], FFB[Mqqql]}, r, t]*
       (-8*g3^2 + 3*g1^2*y[H]*(y[l] - y[q]) - 3*g1^2*y[l]*y[q] + 
        3*g1^2*y[q]^2 + 9*g1^2*y[d]*(-y[l] + y[q])))/6 + 
     (FCHN[{transp[Y[u]], transp[Ydag[u]], FFB[Mqqql]}, r, t]*
       (-8*g3^2 + 3*g1^2*y[q]^2 + 3*g1^2*y[H]*(-y[l] + y[q]) + 
        9*g1^2*y[q]*y[u] - 3*g1^2*y[l]*(y[q] + 3*y[u])))/6) + 
   FCHN[{FFA[Mqqql]}, p, r]*
    ((-3*FCHN[{transp[Y[u]], transp[Ydag[u]], FFB[Mqqql], Ydag[e], Y[e]}, s, 
        t])/2 + (FCHN[{transp[Y[d]], transp[Ydag[d]], FFB[Mqqql]}, s, t]*
       (-8*g3^2 + 3*g1^2*y[H]*(y[l] - y[q]) - 3*g1^2*y[l]*y[q] + 
        3*g1^2*y[q]^2 + 9*g1^2*y[d]*(-y[l] + y[q])))/6 + 
     (FCHN[{transp[Y[u]], transp[Ydag[u]], FFB[Mqqql]}, s, t]*
       (-8*g3^2 + 3*g1^2*y[q]^2 + 3*g1^2*y[H]*(-y[l] + y[q]) + 
        9*g1^2*y[q]*y[u] - 3*g1^2*y[l]*(y[q] + 3*y[u])))/6) + 
   FCHN[{FFB[Mqqql]}, s, t]*
    ((-3*FCHN[{transp[Y[d]], transp[Ydag[d]], FFA[Mqqql], Ydag[u], Y[u]}, p, 
        r])/2 - (3*FCHN[{transp[Y[u]], transp[Ydag[u]], FFA[Mqqql], Ydag[d], 
         Y[d]}, p, r])/2 + (FCHN[{transp[Y[d]], transp[Ydag[d]], FFA[Mqqql]}, 
        p, r]*(-8*g3^2 + 3*g1^2*y[H]*(y[l] - y[q]) - 3*g1^2*y[l]*y[q] + 
        3*g1^2*y[q]^2 + 9*g1^2*y[d]*(-y[l] + y[q])))/6 + 
     FCHN[{FFA[Mqqql], Ydag[d], Y[d]}, p, r]*((8*g3^2)/3 + 
       3*g1^2*y[d]*(y[l] - y[q]) + g1^2*y[l]*y[q] - g1^2*y[q]^2 + 
       g1^2*y[H]*(-y[l] + y[q])) + 
     (FCHN[{transp[Y[u]], transp[Ydag[u]], FFA[Mqqql]}, p, r]*
       (-8*g3^2 + 3*g1^2*y[q]^2 + 3*g1^2*y[H]*(-y[l] + y[q]) + 
        9*g1^2*y[q]*y[u] - 3*g1^2*y[l]*(y[q] + 3*y[u])))/6 + 
     FCHN[{FFA[Mqqql], Ydag[u], Y[u]}, p, r]*((8*g3^2)/3 + 
       g1^2*y[H]*(y[l] - y[q]) - g1^2*y[q]^2 - 3*g1^2*y[q]*y[u] + 
       g1^2*y[l]*(y[q] + 3*y[u]))) + FCHN[{FFB[Mqqql]}, r, t]*
    ((-3*FCHN[{transp[Y[d]], transp[Ydag[d]], FFA[Mqqql], Ydag[u], Y[u]}, p, 
        s])/2 - (3*FCHN[{transp[Y[u]], transp[Ydag[u]], FFA[Mqqql], Ydag[d], 
         Y[d]}, p, s])/2 + (FCHN[{transp[Y[d]], transp[Ydag[d]], FFA[Mqqql]}, 
        p, s]*(-8*g3^2 + 3*g1^2*y[H]*(y[l] - y[q]) - 3*g1^2*y[l]*y[q] + 
        3*g1^2*y[q]^2 + 9*g1^2*y[d]*(-y[l] + y[q])))/6 + 
     FCHN[{FFA[Mqqql], Ydag[d], Y[d]}, p, s]*((8*g3^2)/3 + 
       3*g1^2*y[d]*(y[l] - y[q]) + g1^2*y[l]*y[q] - g1^2*y[q]^2 + 
       g1^2*y[H]*(-y[l] + y[q])) + 
     (FCHN[{transp[Y[u]], transp[Ydag[u]], FFA[Mqqql]}, p, s]*
       (-8*g3^2 + 3*g1^2*y[q]^2 + 3*g1^2*y[H]*(-y[l] + y[q]) + 
        9*g1^2*y[q]*y[u] - 3*g1^2*y[l]*(y[q] + 3*y[u])))/6 + 
     FCHN[{FFA[Mqqql], Ydag[u], Y[u]}, p, s]*((8*g3^2)/3 + 
       g1^2*y[H]*(y[l] - y[q]) - g1^2*y[q]^2 - 3*g1^2*y[q]*y[u] + 
       g1^2*y[l]*(y[q] + 3*y[u]))) + FCHN[{FFA[Cqque]}, r, s]*
    ((4*FCHN[{transp[Y[u]], FFB[Cqque], Y[e], Ydag[e], Y[e]}, p, t])/3 + 
     (4*FCHN[{transp[Y[u]], transp[Ydag[u]], transp[Y[u]], FFB[Cqque], Y[e]}, 
        p, t])/3 + FCHN[{transp[Y[u]], FFB[Cqque], Y[e]}, p, t]*
      (4*flTr[Y[d], Ydag[d]] + (4*flTr[Y[e], Ydag[e]])/3 + 
       4*flTr[Y[u], Ydag[u]] + (2*(-27*g2^2 + 16*g3^2 - 6*g1^2*y[H]^2 + 
          30*g1^2*y[l]*y[q] - 18*g1^2*y[H]*y[u] + 18*g1^2*y[l]*y[u] + 
          12*g1^2*y[q]*y[u] + 6*g1^2*y[e]*(3*y[H] + 2*y[l] + 3*y[q] + y[u])))/
        9)) + FCHN[{FFA[Cqque]}, p, s]*
    ((4*FCHN[{transp[Y[u]], FFB[Cqque], Y[e], Ydag[e], Y[e]}, r, t])/3 + 
     (4*FCHN[{transp[Y[u]], transp[Ydag[u]], transp[Y[u]], FFB[Cqque], Y[e]}, 
        r, t])/3 + FCHN[{transp[Y[u]], FFB[Cqque], Y[e]}, r, t]*
      (4*flTr[Y[d], Ydag[d]] + (4*flTr[Y[e], Ydag[e]])/3 + 
       4*flTr[Y[u], Ydag[u]] + (2*(-27*g2^2 + 16*g3^2 - 6*g1^2*y[H]^2 + 
          30*g1^2*y[l]*y[q] - 18*g1^2*y[H]*y[u] + 18*g1^2*y[l]*y[u] + 
          12*g1^2*y[q]*y[u] + 6*g1^2*y[e]*(3*y[H] + 2*y[l] + 3*y[q] + y[u])))/
        9)) + FCHN[{FFA[Cqque]}, p, r]*
    ((4*FCHN[{transp[Y[u]], FFB[Cqque], Y[e], Ydag[e], Y[e]}, s, t])/3 + 
     (4*FCHN[{transp[Y[u]], transp[Ydag[u]], transp[Y[u]], FFB[Cqque], Y[e]}, 
        s, t])/3 + FCHN[{transp[Y[u]], FFB[Cqque], Y[e]}, s, t]*
      (4*flTr[Y[d], Ydag[d]] + (4*flTr[Y[e], Ydag[e]])/3 + 
       4*flTr[Y[u], Ydag[u]] + (2*(-27*g2^2 + 16*g3^2 - 6*g1^2*y[H]^2 + 
          30*g1^2*y[l]*y[q] - 18*g1^2*y[H]*y[u] + 18*g1^2*y[l]*y[u] + 
          12*g1^2*y[q]*y[u] + 6*g1^2*y[e]*(3*y[H] + 2*y[l] + 3*y[q] + y[u])))/
        9)) + FCHN[{FFB[Sqqql]}, s, t]*
    (-1/4*FCHN[{FFA[Sqqql], Ydag[d], Y[d], Ydag[d], Y[d]}, p, r] - 
     FCHN[{FFA[Sqqql], Ydag[u], Y[u], Ydag[u], Y[u]}, p, r]/4 - 
     2*FCHN[{transp[Y[d]], transp[Ydag[d]], FFA[Sqqql], Ydag[d], Y[d]}, p, 
       r] - (7*FCHN[{transp[Y[d]], transp[Ydag[d]], FFA[Sqqql], Ydag[u], 
         Y[u]}, p, r])/3 - FCHN[{transp[Y[d]], transp[Ydag[d]], transp[Y[d]], 
        transp[Ydag[d]], FFA[Sqqql]}, p, r]/4 - 
     (7*FCHN[{transp[Y[u]], transp[Ydag[u]], FFA[Sqqql], Ydag[d], Y[d]}, p, 
        r])/3 - 2*FCHN[{transp[Y[u]], transp[Ydag[u]], FFA[Sqqql], Ydag[u], 
        Y[u]}, p, r] - FCHN[{transp[Y[u]], transp[Ydag[u]], transp[Y[u]], 
        transp[Ydag[u]], FFA[Sqqql]}, p, r]/4 + 
     FCHN[{FFA[Sqqql], Ydag[d], Y[d]}, p, r]*((-9*flTr[Y[d], Ydag[d]])/4 - 
       (3*flTr[Y[e], Ydag[e]])/4 - (9*flTr[Y[u], Ydag[u]])/4 + 
       (99*g2^2 + 60*g1^2*y[H]^2 - 80*g1^2*y[l]*y[q] - 160*g1^2*y[q]^2 - 
         16*g1^2*y[d]*(9*y[H] + y[l] + 8*y[q]) + 8*g1^2*y[H]*
          (10*y[l] + 29*y[q]))/48) + 
     FCHN[{transp[Y[d]], transp[Ydag[d]], FFA[Sqqql]}, p, r]*
      ((-9*flTr[Y[d], Ydag[d]])/4 - (3*flTr[Y[e], Ydag[e]])/4 - 
       (9*flTr[Y[u], Ydag[u]])/4 + (99*g2^2 + 60*g1^2*y[H]^2 - 
         80*g1^2*y[l]*y[q] - 160*g1^2*y[q]^2 - 16*g1^2*y[d]*
          (9*y[H] + y[l] + 8*y[q]) + 8*g1^2*y[H]*(10*y[l] + 29*y[q]))/48) + 
     FCHN[{FFA[Sqqql], Ydag[u], Y[u]}, p, r]*((-9*flTr[Y[d], Ydag[d]])/4 - 
       (3*flTr[Y[e], Ydag[e]])/4 - (9*flTr[Y[u], Ydag[u]])/4 + 
       (99*g2^2 + 60*g1^2*y[H]^2 - 160*g1^2*y[q]^2 - 
         8*g1^2*y[H]*(10*y[l] + 29*y[q] - 18*y[u]) - 128*g1^2*y[q]*y[u] - 
         16*g1^2*y[l]*(5*y[q] + y[u]))/48) + 
     FCHN[{transp[Y[u]], transp[Ydag[u]], FFA[Sqqql]}, p, r]*
      ((-9*flTr[Y[d], Ydag[d]])/4 - (3*flTr[Y[e], Ydag[e]])/4 - 
       (9*flTr[Y[u], Ydag[u]])/4 + (99*g2^2 + 60*g1^2*y[H]^2 - 
         160*g1^2*y[q]^2 - 8*g1^2*y[H]*(10*y[l] + 29*y[q] - 18*y[u]) - 
         128*g1^2*y[q]*y[u] - 16*g1^2*y[l]*(5*y[q] + y[u]))/48)) + 
   FCHN[{FFA[Sqqql]}, p, r]*
    (-1/4*FCHN[{FFB[Sqqql], Ydag[e], Y[e], Ydag[e], Y[e]}, s, t] - 
     2*FCHN[{transp[Y[d]], transp[Ydag[d]], FFB[Sqqql], Ydag[e], Y[e]}, s, 
       t] - FCHN[{transp[Y[d]], transp[Ydag[d]], transp[Y[d]], 
        transp[Ydag[d]], FFB[Sqqql]}, s, t]/4 - 
     (7*FCHN[{transp[Y[u]], transp[Ydag[u]], FFB[Sqqql], Ydag[e], Y[e]}, s, 
        t])/3 - FCHN[{transp[Y[u]], transp[Ydag[u]], transp[Y[u]], 
        transp[Ydag[u]], FFB[Sqqql]}, s, t]/4 + 
     FCHN[{FFB[Sqqql], Ydag[e], Y[e]}, s, t]*((33*g2^2)/16 - 
       (9*flTr[Y[d], Ydag[d]])/4 - (3*flTr[Y[e], Ydag[e]])/4 - 
       (9*flTr[Y[u], Ydag[u]])/4 + (5*g1^2*y[H]^2)/4 - 5*g1^2*y[l]*y[q] - 
       g1^2*y[e]*(3*y[H] + 2*y[l] + y[q]) + (g1^2*y[H]*(3*y[l] + 10*y[q]))/
        2) + FCHN[{transp[Y[d]], transp[Ydag[d]], FFB[Sqqql]}, s, t]*
      ((-9*flTr[Y[d], Ydag[d]])/4 - (3*flTr[Y[e], Ydag[e]])/4 - 
       (9*flTr[Y[u], Ydag[u]])/4 + (99*g2^2 + 60*g1^2*y[H]^2 - 
         80*g1^2*y[l]*y[q] - 160*g1^2*y[q]^2 - 16*g1^2*y[d]*
          (9*y[H] + y[l] + 8*y[q]) + 8*g1^2*y[H]*(10*y[l] + 29*y[q]))/48) + 
     FCHN[{FFB[Sqqql]}, s, t]*((-4243*g2^4)/24 + 31*g2^2*g3^2 - (14*g3^4)/3 + 
       (17*g2^4*nf[q])/2 - (4*g3^4*nf[q])/9 - (2*g3^4*nf[u])/9 + 
       (51*g1^2*g2^2*y[l]^2)/4 - g1^4*nf[e]*y[e]^2*y[l]^2 - 
       g1^4*y[H]^2*y[l]^2 - (3*g1^4*y[l]^4)/2 + 30*g1^2*g2^2*y[l]*y[q] - 
       16*g1^2*g3^2*y[l]*y[q] - (16*g1^4*nf[e]*y[e]^2*y[l]*y[q])/3 - 
       (28*g1^4*y[H]^2*y[l]*y[q])/3 - 12*g1^4*y[l]^3*y[q] + 
       (273*g1^2*g2^2*y[q]^2)/4 + 36*g1^2*g3^2*y[q]^2 - 
       (25*g1^4*nf[e]*y[e]^2*y[q]^2)/3 - (37*g1^4*y[H]^2*y[q]^2)/3 - 
       48*g1^4*y[l]^2*y[q]^2 - 6*g1^4*nf[q]*y[l]^2*y[q]^2 - 
       12*g1^4*y[l]*y[q]^3 - 32*g1^4*nf[q]*y[l]*y[q]^3 - 
       (153*g1^4*y[q]^4)/2 - 50*g1^4*nf[q]*y[q]^4 + 
       (nf[l]*(17*g2^4 - 12*g1^4*y[l]^4 - 64*g1^4*y[l]^3*y[q] - 
          100*g1^4*y[l]^2*y[q]^2))/6 - 
       (nf[d]*(2*g3^4 + 9*g1^4*y[d]^2*(3*y[l]^2 + 16*y[l]*y[q] + 25*y[q]^2)))/
        9 - 3*g1^4*nf[u]*y[l]^2*y[u]^2 - 16*g1^4*nf[u]*y[l]*y[q]*y[u]^2 - 
       25*g1^4*nf[u]*y[q]^2*y[u]^2) + 
     FCHN[{transp[Y[u]], transp[Ydag[u]], FFB[Sqqql]}, s, t]*
      ((-9*flTr[Y[d], Ydag[d]])/4 - (3*flTr[Y[e], Ydag[e]])/4 - 
       (9*flTr[Y[u], Ydag[u]])/4 + (99*g2^2 + 60*g1^2*y[H]^2 - 
         160*g1^2*y[q]^2 - 8*g1^2*y[H]*(10*y[l] + 29*y[q] - 18*y[u]) - 
         128*g1^2*y[q]*y[u] - 16*g1^2*y[l]*(5*y[q] + y[u]))/48)) + 
   FCHN[{FFB[Cduql]}, s, t]*
    ((-2*FCHN[{transp[Y[d]], FFA[Cduql], Y[u], Ydag[u], Y[u]}, p, r])/3 - 
     (2*FCHN[{transp[Y[d]], FFA[Cduql], Y[u], Ydag[u], Y[u]}, r, p])/3 - 
     (2*FCHN[{transp[Y[d]], transp[Ydag[d]], transp[Y[d]], FFA[Cduql], Y[u]}, 
        p, r])/3 - (2*FCHN[{transp[Y[d]], transp[Ydag[d]], transp[Y[d]], 
         FFA[Cduql], Y[u]}, r, p])/3 + FCHN[{transp[Y[d]], FFA[Cduql], Y[u]}, 
       p, r]*(-2*flTr[Y[d], Ydag[d]] - (2*flTr[Y[e], Ydag[e]])/3 - 
       2*flTr[Y[u], Ydag[u]] + (27*g2^2 + 16*g3^2 + 6*g1^2*y[H]^2 - 
         30*g1^2*y[q]^2 + 18*g1^2*y[H]*y[u] - 3*g1^2*y[l]*y[u] - 
         6*aev*g1^2*y[l]*y[u] - 27*g1^2*y[q]*y[u] + 6*aev*g1^2*y[q]*y[u] - 
         3*g1^2*y[d]*(6*y[H] - (1 + 2*aev)*y[l] + 11*y[q] + 2*aev*y[q] + 
           2*y[u]))/9) + FCHN[{transp[Y[d]], FFA[Cduql], Y[u]}, r, p]*
      (-2*flTr[Y[d], Ydag[d]] - (2*flTr[Y[e], Ydag[e]])/3 - 
       2*flTr[Y[u], Ydag[u]] + (27*g2^2 + 16*g3^2 + 6*g1^2*y[H]^2 - 
         30*g1^2*y[q]^2 + 18*g1^2*y[H]*y[u] - 3*g1^2*y[l]*y[u] - 
         6*aev*g1^2*y[l]*y[u] - 27*g1^2*y[q]*y[u] + 6*aev*g1^2*y[q]*y[u] - 
         3*g1^2*y[d]*(6*y[H] - (1 + 2*aev)*y[l] + 11*y[q] + 2*aev*y[q] + 
           2*y[u]))/9)) + FCHN[{FFB[Cduql]}, r, t]*
    ((-2*FCHN[{transp[Y[d]], FFA[Cduql], Y[u], Ydag[u], Y[u]}, p, s])/3 - 
     (2*FCHN[{transp[Y[d]], FFA[Cduql], Y[u], Ydag[u], Y[u]}, s, p])/3 - 
     (2*FCHN[{transp[Y[d]], transp[Ydag[d]], transp[Y[d]], FFA[Cduql], Y[u]}, 
        p, s])/3 - (2*FCHN[{transp[Y[d]], transp[Ydag[d]], transp[Y[d]], 
         FFA[Cduql], Y[u]}, s, p])/3 + FCHN[{transp[Y[d]], FFA[Cduql], Y[u]}, 
       p, s]*(-2*flTr[Y[d], Ydag[d]] - (2*flTr[Y[e], Ydag[e]])/3 - 
       2*flTr[Y[u], Ydag[u]] + (27*g2^2 + 16*g3^2 + 6*g1^2*y[H]^2 - 
         30*g1^2*y[q]^2 + 18*g1^2*y[H]*y[u] - 3*g1^2*y[l]*y[u] - 
         6*aev*g1^2*y[l]*y[u] - 27*g1^2*y[q]*y[u] + 6*aev*g1^2*y[q]*y[u] - 
         3*g1^2*y[d]*(6*y[H] - (1 + 2*aev)*y[l] + 11*y[q] + 2*aev*y[q] + 
           2*y[u]))/9) + FCHN[{transp[Y[d]], FFA[Cduql], Y[u]}, s, p]*
      (-2*flTr[Y[d], Ydag[d]] - (2*flTr[Y[e], Ydag[e]])/3 - 
       2*flTr[Y[u], Ydag[u]] + (27*g2^2 + 16*g3^2 + 6*g1^2*y[H]^2 - 
         30*g1^2*y[q]^2 + 18*g1^2*y[H]*y[u] - 3*g1^2*y[l]*y[u] - 
         6*aev*g1^2*y[l]*y[u] - 27*g1^2*y[q]*y[u] + 6*aev*g1^2*y[q]*y[u] - 
         3*g1^2*y[d]*(6*y[H] - (1 + 2*aev)*y[l] + 11*y[q] + 2*aev*y[q] + 
           2*y[u]))/9)) + FCHN[{FFB[Cduql]}, p, t]*
    ((-2*FCHN[{transp[Y[d]], FFA[Cduql], Y[u], Ydag[u], Y[u]}, r, s])/3 - 
     (2*FCHN[{transp[Y[d]], FFA[Cduql], Y[u], Ydag[u], Y[u]}, s, r])/3 - 
     (2*FCHN[{transp[Y[d]], transp[Ydag[d]], transp[Y[d]], FFA[Cduql], Y[u]}, 
        r, s])/3 - (2*FCHN[{transp[Y[d]], transp[Ydag[d]], transp[Y[d]], 
         FFA[Cduql], Y[u]}, s, r])/3 + FCHN[{transp[Y[d]], FFA[Cduql], Y[u]}, 
       r, s]*(-2*flTr[Y[d], Ydag[d]] - (2*flTr[Y[e], Ydag[e]])/3 - 
       2*flTr[Y[u], Ydag[u]] + (27*g2^2 + 16*g3^2 + 6*g1^2*y[H]^2 - 
         30*g1^2*y[q]^2 + 18*g1^2*y[H]*y[u] - 3*g1^2*y[l]*y[u] - 
         6*aev*g1^2*y[l]*y[u] - 27*g1^2*y[q]*y[u] + 6*aev*g1^2*y[q]*y[u] - 
         3*g1^2*y[d]*(6*y[H] - (1 + 2*aev)*y[l] + 11*y[q] + 2*aev*y[q] + 
           2*y[u]))/9) + FCHN[{transp[Y[d]], FFA[Cduql], Y[u]}, s, r]*
      (-2*flTr[Y[d], Ydag[d]] - (2*flTr[Y[e], Ydag[e]])/3 - 
       2*flTr[Y[u], Ydag[u]] + (27*g2^2 + 16*g3^2 + 6*g1^2*y[H]^2 - 
         30*g1^2*y[q]^2 + 18*g1^2*y[H]*y[u] - 3*g1^2*y[l]*y[u] - 
         6*aev*g1^2*y[l]*y[u] - 27*g1^2*y[q]*y[u] + 6*aev*g1^2*y[q]*y[u] - 
         3*g1^2*y[d]*(6*y[H] - (1 + 2*aev)*y[l] + 11*y[q] + 2*aev*y[q] + 
           2*y[u]))/9)), dot2[Aqqql[p_, r_, s_, t_]] -> 
  FCHN[{FFB[Cduql], Ydag[e], Y[e]}, s, t]*
    (FCHN[{transp[Y[d]], FFA[Cduql], Y[u]}, p, r]/6 - 
     FCHN[{transp[Y[d]], FFA[Cduql], Y[u]}, r, p]/6) + 
   FCHN[{FFB[Cduql], Ydag[e], Y[e]}, r, t]*
    (-1/6*FCHN[{transp[Y[d]], FFA[Cduql], Y[u]}, p, s] + 
     FCHN[{transp[Y[d]], FFA[Cduql], Y[u]}, s, p]/6) + 
   FCHN[{FFB[Cduql], Ydag[e], Y[e]}, p, t]*
    (FCHN[{transp[Y[d]], FFA[Cduql], Y[u]}, r, s]/6 - 
     FCHN[{transp[Y[d]], FFA[Cduql], Y[u]}, s, r]/6) + 
   (FCHN[{FFA[Mqqql], Ydag[u], Y[u]}, p, s]*
     FCHN[{transp[Y[d]], transp[Ydag[d]], FFB[Mqqql]}, r, t])/2 - 
   (FCHN[{FFA[Mqqql], Ydag[u], Y[u]}, p, r]*
     FCHN[{transp[Y[d]], transp[Ydag[d]], FFB[Mqqql]}, s, t])/2 + 
   (FCHN[{FFA[Cqque], Ydag[d], Y[d]}, r, s]*
     FCHN[{transp[Y[u]], FFB[Cqque], Y[e]}, p, t])/3 - 
   (FCHN[{FFA[Cqque], Ydag[d], Y[d]}, p, s]*
     FCHN[{transp[Y[u]], FFB[Cqque], Y[e]}, r, t])/3 + 
   (FCHN[{FFA[Cqque], Ydag[d], Y[d]}, p, r]*
     FCHN[{transp[Y[u]], FFB[Cqque], Y[e]}, s, t])/3 + 
   FCHN[{FFB[Aqqql], Ydag[e], Y[e]}, s, t]*
    (2*FCHN[{transp[Y[d]], transp[Ydag[d]], FFA[Aqqql]}, p, r] - 
     FCHN[{transp[Y[u]], transp[Ydag[u]], FFA[Aqqql]}, p, r]) - 
   FCHN[{transp[Y[d]], transp[Ydag[d]], FFB[Aqqql]}, s, t]*
    FCHN[{transp[Y[u]], transp[Ydag[u]], FFA[Aqqql]}, p, r] + 
   FCHN[{transp[Y[u]], FFB[Cqque], Y[e]}, s, t]*
    (-1/3*FCHN[{FFA[Cqque], Ydag[u], Y[u]}, p, r] - 
     FCHN[{transp[Y[d]], transp[Ydag[d]], FFA[Cqque]}, p, r]/3 + 
     FCHN[{transp[Y[u]], transp[Ydag[u]], FFA[Cqque]}, p, r]/3) + 
   FCHN[{transp[Y[u]], FFB[Cqque], Y[e]}, r, t]*
    (FCHN[{FFA[Cqque], Ydag[u], Y[u]}, p, s]/3 + 
     FCHN[{transp[Y[d]], transp[Ydag[d]], FFA[Cqque]}, p, s]/3 - 
     FCHN[{transp[Y[u]], transp[Ydag[u]], FFA[Cqque]}, p, s]/3) + 
   FCHN[{transp[Y[u]], FFB[Cqque], Y[e]}, p, t]*
    (-1/3*FCHN[{FFA[Cqque], Ydag[u], Y[u]}, r, s] - 
     FCHN[{transp[Y[d]], transp[Ydag[d]], FFA[Cqque]}, r, s]/3 + 
     FCHN[{transp[Y[u]], transp[Ydag[u]], FFA[Cqque]}, r, s]/3) - 
   (FCHN[{FFB[Mqqql], Ydag[e], Y[e]}, s, t]*
     FCHN[{transp[Y[u]], transp[Ydag[u]], FFA[Mqqql]}, p, r])/2 + 
   (FCHN[{FFB[Mqqql], Ydag[e], Y[e]}, r, t]*
     FCHN[{transp[Y[u]], transp[Ydag[u]], FFA[Mqqql]}, p, s])/2 + 
   FCHN[{transp[Y[d]], transp[Ydag[d]], FFA[Aqqql]}, p, r]*
    (2*FCHN[{transp[Y[d]], transp[Ydag[d]], FFB[Aqqql]}, s, t] - 
     FCHN[{transp[Y[u]], transp[Ydag[u]], FFB[Aqqql]}, s, t]) + 
   FCHN[{FFA[Aqqql], Ydag[d], Y[d]}, p, r]*
    (2*FCHN[{FFB[Aqqql], Ydag[e], Y[e]}, s, t] + 
     2*FCHN[{transp[Y[d]], transp[Ydag[d]], FFB[Aqqql]}, s, t] - 
     FCHN[{transp[Y[u]], transp[Ydag[u]], FFB[Aqqql]}, s, t]) + 
   2*FCHN[{transp[Y[u]], transp[Ydag[u]], FFA[Aqqql]}, p, r]*
    FCHN[{transp[Y[u]], transp[Ydag[u]], FFB[Aqqql]}, s, t] + 
   FCHN[{FFA[Aqqql], Ydag[u], Y[u]}, p, r]*
    (-FCHN[{FFB[Aqqql], Ydag[e], Y[e]}, s, t] - 
     FCHN[{transp[Y[d]], transp[Ydag[d]], FFB[Aqqql]}, s, t] + 
     2*FCHN[{transp[Y[u]], transp[Ydag[u]], FFB[Aqqql]}, s, t]) + 
   (FCHN[{FFA[Mqqql], Ydag[d], Y[d]}, p, s]*
     FCHN[{transp[Y[u]], transp[Ydag[u]], FFB[Mqqql]}, r, t])/2 - 
   (FCHN[{FFA[Mqqql], Ydag[d], Y[d]}, p, r]*
     FCHN[{transp[Y[u]], transp[Ydag[u]], FFB[Mqqql]}, s, t])/2 + 
   FCHN[{transp[Y[d]], FFA[Cduql], Y[u]}, s, r]*
    (FCHN[{transp[Y[d]], transp[Ydag[d]], FFB[Cduql]}, p, t]/6 - 
     FCHN[{transp[Y[u]], transp[Ydag[u]], FFB[Cduql]}, p, t]/6 - 
     (g1^2*FCHN[{FFB[Cduql]}, p, t]*(y[l] - y[q])*(y[d] + 2*y[H] - y[u]))/
      3) + FCHN[{transp[Y[d]], FFA[Cduql], Y[u]}, r, s]*
    (-1/6*FCHN[{transp[Y[d]], transp[Ydag[d]], FFB[Cduql]}, p, t] + 
     FCHN[{transp[Y[u]], transp[Ydag[u]], FFB[Cduql]}, p, t]/6 + 
     (g1^2*FCHN[{FFB[Cduql]}, p, t]*(y[l] - y[q])*(y[d] + 2*y[H] - y[u]))/
      3) + FCHN[{transp[Y[d]], FFA[Cduql], Y[u]}, p, s]*
    (FCHN[{transp[Y[d]], transp[Ydag[d]], FFB[Cduql]}, r, t]/6 - 
     FCHN[{transp[Y[u]], transp[Ydag[u]], FFB[Cduql]}, r, t]/6 - 
     (g1^2*FCHN[{FFB[Cduql]}, r, t]*(y[l] - y[q])*(y[d] + 2*y[H] - y[u]))/
      3) + FCHN[{transp[Y[d]], FFA[Cduql], Y[u]}, s, p]*
    (-1/6*FCHN[{transp[Y[d]], transp[Ydag[d]], FFB[Cduql]}, r, t] + 
     FCHN[{transp[Y[u]], transp[Ydag[u]], FFB[Cduql]}, r, t]/6 + 
     (g1^2*FCHN[{FFB[Cduql]}, r, t]*(y[l] - y[q])*(y[d] + 2*y[H] - y[u]))/
      3) + FCHN[{transp[Y[d]], FFA[Cduql], Y[u]}, r, p]*
    (FCHN[{transp[Y[d]], transp[Ydag[d]], FFB[Cduql]}, s, t]/6 - 
     FCHN[{transp[Y[u]], transp[Ydag[u]], FFB[Cduql]}, s, t]/6 - 
     (g1^2*FCHN[{FFB[Cduql]}, s, t]*(y[l] - y[q])*(y[d] + 2*y[H] - y[u]))/
      3) + FCHN[{transp[Y[d]], FFA[Cduql], Y[u]}, p, r]*
    (-1/6*FCHN[{transp[Y[d]], transp[Ydag[d]], FFB[Cduql]}, s, t] + 
     FCHN[{transp[Y[u]], transp[Ydag[u]], FFB[Cduql]}, s, t]/6 + 
     (g1^2*FCHN[{FFB[Cduql]}, s, t]*(y[l] - y[q])*(y[d] + 2*y[H] - y[u]))/
      3) + FCHN[{FFB[Mqqql]}, r, t]*
    (-1/2*FCHN[{transp[Y[d]], transp[Ydag[d]], FFA[Mqqql], Ydag[u], Y[u]}, p, 
       s] - FCHN[{transp[Y[u]], transp[Ydag[u]], FFA[Mqqql], Ydag[d], Y[d]}, 
       p, s]/2 + (FCHN[{transp[Y[d]], transp[Ydag[d]], FFA[Mqqql]}, p, s]*
       (-4*g3^2 + 5*g1^2*y[H]*(y[l] - y[q]) - 5*g1^2*y[l]*y[q] + 
        5*g1^2*y[q]^2 + g1^2*y[d]*(-y[l] + y[q])))/3 + 
     (FCHN[{transp[Y[u]], transp[Ydag[u]], FFA[Mqqql]}, p, s]*
       (-4*g3^2 + 5*g1^2*y[q]^2 + 5*g1^2*y[H]*(-y[l] + y[q]) + 
        g1^2*y[q]*y[u] - g1^2*y[l]*(5*y[q] + y[u])))/3) + 
   FCHN[{FFA[Mqqql]}, p, r]*
    (FCHN[{transp[Y[u]], transp[Ydag[u]], FFB[Mqqql], Ydag[e], Y[e]}, s, t]/
      2 + (FCHN[{transp[Y[d]], transp[Ydag[d]], FFB[Mqqql]}, s, t]*
       (-4*g3^2 + 5*g1^2*y[H]*(y[l] - y[q]) - 5*g1^2*y[l]*y[q] + 
        5*g1^2*y[q]^2 + g1^2*y[d]*(-y[l] + y[q])))/3 + 
     (FCHN[{transp[Y[u]], transp[Ydag[u]], FFB[Mqqql]}, s, t]*
       (-4*g3^2 + 5*g1^2*y[q]^2 + 5*g1^2*y[H]*(-y[l] + y[q]) + 
        g1^2*y[q]*y[u] - g1^2*y[l]*(5*y[q] + y[u])))/3) + 
   FCHN[{FFB[Mqqql]}, s, t]*
    (FCHN[{transp[Y[d]], transp[Ydag[d]], FFA[Mqqql], Ydag[u], Y[u]}, p, r]/
      2 + FCHN[{transp[Y[u]], transp[Ydag[u]], FFA[Mqqql], Ydag[d], Y[d]}, p, 
       r]/2 + (FCHN[{transp[Y[d]], transp[Ydag[d]], FFA[Mqqql]}, p, r]*
       (4*g3^2 + g1^2*y[d]*(y[l] - y[q]) + 5*g1^2*y[l]*y[q] - 5*g1^2*y[q]^2 + 
        5*g1^2*y[H]*(-y[l] + y[q])))/3 + 
     (FCHN[{transp[Y[u]], transp[Ydag[u]], FFA[Mqqql]}, p, r]*
       (4*g3^2 + 5*g1^2*y[H]*(y[l] - y[q]) - 5*g1^2*y[q]^2 - g1^2*y[q]*y[u] + 
        g1^2*y[l]*(5*y[q] + y[u])))/3) + FCHN[{FFA[Mqqql]}, p, s]*
    (-1/2*FCHN[{transp[Y[u]], transp[Ydag[u]], FFB[Mqqql], Ydag[e], Y[e]}, r, 
       t] + (FCHN[{transp[Y[d]], transp[Ydag[d]], FFB[Mqqql]}, r, t]*
       (4*g3^2 + g1^2*y[d]*(y[l] - y[q]) + 5*g1^2*y[l]*y[q] - 5*g1^2*y[q]^2 + 
        5*g1^2*y[H]*(-y[l] + y[q])))/3 + 
     (FCHN[{transp[Y[u]], transp[Ydag[u]], FFB[Mqqql]}, r, t]*
       (4*g3^2 + 5*g1^2*y[H]*(y[l] - y[q]) - 5*g1^2*y[q]^2 - g1^2*y[q]*y[u] + 
        g1^2*y[l]*(5*y[q] + y[u])))/3) + FCHN[{FFB[Aqqql]}, s, t]*
    (-1/4*FCHN[{FFA[Aqqql], Ydag[d], Y[d], Ydag[d], Y[d]}, p, r] - 
     FCHN[{FFA[Aqqql], Ydag[u], Y[u], Ydag[u], Y[u]}, p, r]/4 + 
     2*FCHN[{transp[Y[d]], transp[Ydag[d]], FFA[Aqqql], Ydag[d], Y[d]}, p, 
       r] - FCHN[{transp[Y[d]], transp[Ydag[d]], FFA[Aqqql], Ydag[u], Y[u]}, 
      p, r] - FCHN[{transp[Y[d]], transp[Ydag[d]], transp[Y[d]], 
        transp[Ydag[d]], FFA[Aqqql]}, p, r]/4 - 
     FCHN[{transp[Y[u]], transp[Ydag[u]], FFA[Aqqql], Ydag[d], Y[d]}, p, r] + 
     2*FCHN[{transp[Y[u]], transp[Ydag[u]], FFA[Aqqql], Ydag[u], Y[u]}, p, 
       r] - FCHN[{transp[Y[u]], transp[Ydag[u]], transp[Y[u]], 
        transp[Ydag[u]], FFA[Aqqql]}, p, r]/4 + 
     FCHN[{FFA[Aqqql], Ydag[d], Y[d]}, p, r]*((-9*flTr[Y[d], Ydag[d]])/4 - 
       (3*flTr[Y[e], Ydag[e]])/4 - (9*flTr[Y[u], Ydag[u]])/4 + 
       (99*g2^2 + 60*g1^2*y[H]^2 - 80*g1^2*y[l]*y[q] - 160*g1^2*y[q]^2 - 
         16*g1^2*y[d]*(9*y[H] + y[l] + 8*y[q]) + 8*g1^2*y[H]*
          (10*y[l] + 29*y[q]))/48) + 
     FCHN[{transp[Y[d]], transp[Ydag[d]], FFA[Aqqql]}, p, r]*
      ((-9*flTr[Y[d], Ydag[d]])/4 - (3*flTr[Y[e], Ydag[e]])/4 - 
       (9*flTr[Y[u], Ydag[u]])/4 + (99*g2^2 + 60*g1^2*y[H]^2 - 
         80*g1^2*y[l]*y[q] - 160*g1^2*y[q]^2 - 16*g1^2*y[d]*
          (9*y[H] + y[l] + 8*y[q]) + 8*g1^2*y[H]*(10*y[l] + 29*y[q]))/48) + 
     FCHN[{FFA[Aqqql], Ydag[u], Y[u]}, p, r]*((-9*flTr[Y[d], Ydag[d]])/4 - 
       (3*flTr[Y[e], Ydag[e]])/4 - (9*flTr[Y[u], Ydag[u]])/4 + 
       (99*g2^2 + 60*g1^2*y[H]^2 - 160*g1^2*y[q]^2 - 
         8*g1^2*y[H]*(10*y[l] + 29*y[q] - 18*y[u]) - 128*g1^2*y[q]*y[u] - 
         16*g1^2*y[l]*(5*y[q] + y[u]))/48) + 
     FCHN[{transp[Y[u]], transp[Ydag[u]], FFA[Aqqql]}, p, r]*
      ((-9*flTr[Y[d], Ydag[d]])/4 - (3*flTr[Y[e], Ydag[e]])/4 - 
       (9*flTr[Y[u], Ydag[u]])/4 + (99*g2^2 + 60*g1^2*y[H]^2 - 
         160*g1^2*y[q]^2 - 8*g1^2*y[H]*(10*y[l] + 29*y[q] - 18*y[u]) - 
         128*g1^2*y[q]*y[u] - 16*g1^2*y[l]*(5*y[q] + y[u]))/48)) + 
   FCHN[{FFA[Aqqql]}, p, r]*
    (-1/4*FCHN[{FFB[Aqqql], Ydag[e], Y[e], Ydag[e], Y[e]}, s, t] + 
     2*FCHN[{transp[Y[d]], transp[Ydag[d]], FFB[Aqqql], Ydag[e], Y[e]}, s, 
       t] - FCHN[{transp[Y[d]], transp[Ydag[d]], transp[Y[d]], 
        transp[Ydag[d]], FFB[Aqqql]}, s, t]/4 - 
     FCHN[{transp[Y[u]], transp[Ydag[u]], FFB[Aqqql], Ydag[e], Y[e]}, s, t] - 
     FCHN[{transp[Y[u]], transp[Ydag[u]], transp[Y[u]], transp[Ydag[u]], 
        FFB[Aqqql]}, s, t]/4 + FCHN[{FFB[Aqqql], Ydag[e], Y[e]}, s, t]*
      ((33*g2^2)/16 - (9*flTr[Y[d], Ydag[d]])/4 - (3*flTr[Y[e], Ydag[e]])/4 - 
       (9*flTr[Y[u], Ydag[u]])/4 + (5*g1^2*y[H]^2)/4 - 5*g1^2*y[l]*y[q] - 
       g1^2*y[e]*(3*y[H] + 2*y[l] + y[q]) + (g1^2*y[H]*(3*y[l] + 10*y[q]))/
        2) + FCHN[{transp[Y[d]], transp[Ydag[d]], FFB[Aqqql]}, s, t]*
      ((-9*flTr[Y[d], Ydag[d]])/4 - (3*flTr[Y[e], Ydag[e]])/4 - 
       (9*flTr[Y[u], Ydag[u]])/4 + (99*g2^2 + 60*g1^2*y[H]^2 - 
         80*g1^2*y[l]*y[q] - 160*g1^2*y[q]^2 - 16*g1^2*y[d]*
          (9*y[H] + y[l] + 8*y[q]) + 8*g1^2*y[H]*(10*y[l] + 29*y[q]))/48) + 
     FCHN[{FFB[Aqqql]}, s, t]*((1445*g2^4)/24 - 33*g2^2*g3^2 - (14*g3^4)/3 - 
       (19*g2^4*nf[q])/2 - (4*g3^4*nf[q])/9 - (2*g3^4*nf[u])/9 - 
       (45*g1^2*g2^2*y[l]^2)/4 - g1^4*nf[e]*y[e]^2*y[l]^2 - 
       g1^4*y[H]^2*y[l]^2 - (3*g1^4*y[l]^4)/2 - 18*g1^2*g2^2*y[l]*y[q] - 
       16*g1^2*g3^2*y[l]*y[q] - (16*g1^4*nf[e]*y[e]^2*y[l]*y[q])/3 - 
       (28*g1^4*y[H]^2*y[l]*y[q])/3 - 12*g1^4*y[l]^3*y[q] - 
       (207*g1^2*g2^2*y[q]^2)/4 + 36*g1^2*g3^2*y[q]^2 - 
       (25*g1^4*nf[e]*y[e]^2*y[q]^2)/3 - (37*g1^4*y[H]^2*y[q]^2)/3 - 
       48*g1^4*y[l]^2*y[q]^2 - 6*g1^4*nf[q]*y[l]^2*y[q]^2 - 
       12*g1^4*y[l]*y[q]^3 - 32*g1^4*nf[q]*y[l]*y[q]^3 - 
       (153*g1^4*y[q]^4)/2 - 50*g1^4*nf[q]*y[q]^4 - 
       (nf[l]*(19*g2^4 + 12*g1^4*y[l]^4 + 64*g1^4*y[l]^3*y[q] + 
          100*g1^4*y[l]^2*y[q]^2))/6 - 
       (nf[d]*(2*g3^4 + 9*g1^4*y[d]^2*(3*y[l]^2 + 16*y[l]*y[q] + 25*y[q]^2)))/
        9 - 3*g1^4*nf[u]*y[l]^2*y[u]^2 - 16*g1^4*nf[u]*y[l]*y[q]*y[u]^2 - 
       25*g1^4*nf[u]*y[q]^2*y[u]^2) + 
     FCHN[{transp[Y[u]], transp[Ydag[u]], FFB[Aqqql]}, s, t]*
      ((-9*flTr[Y[d], Ydag[d]])/4 - (3*flTr[Y[e], Ydag[e]])/4 - 
       (9*flTr[Y[u], Ydag[u]])/4 + (99*g2^2 + 60*g1^2*y[H]^2 - 
         160*g1^2*y[q]^2 - 8*g1^2*y[H]*(10*y[l] + 29*y[q] - 18*y[u]) - 
         128*g1^2*y[q]*y[u] - 16*g1^2*y[l]*(5*y[q] + y[u]))/48)), 
 dot2[Mqqql[p_, r_, s_, t_]] -> 
  (FCHN[{FFB[Cduql], Ydag[e], Y[e]}, r, t]*
     FCHN[{transp[Y[d]], FFA[Cduql], Y[u]}, s, p])/3 - 
   (FCHN[{FFB[Cduql], Ydag[e], Y[e]}, p, t]*
     FCHN[{transp[Y[d]], FFA[Cduql], Y[u]}, s, r])/3 + 
   FCHN[{FFA[Aqqql], Ydag[u], Y[u]}, p, r]*
    (-FCHN[{FFB[Aqqql], Ydag[e], Y[e]}, s, t] - 
     FCHN[{transp[Y[d]], transp[Ydag[d]], FFB[Aqqql]}, s, t]) + 
   FCHN[{FFA[Mqqql], Ydag[u], Y[u]}, p, r]*
    (-3*FCHN[{FFB[Mqqql], Ydag[e], Y[e]}, s, t] - 
     2*FCHN[{transp[Y[d]], transp[Ydag[d]], FFB[Mqqql]}, s, t]) + 
   FCHN[{FFA[Sqqql], Ydag[u], Y[u]}, p, r]*
    ((7*FCHN[{FFB[Sqqql], Ydag[e], Y[e]}, s, t])/3 - 
     (7*FCHN[{transp[Y[d]], transp[Ydag[d]], FFB[Sqqql]}, s, t])/3) - 
   (2*FCHN[{transp[Y[d]], FFA[CduueM], Y[u]}, s, p]*
     FCHN[{transp[Y[u]], FFB[CduueM], Y[e]}, r, t])/3 + 
   (FCHN[{transp[Y[d]], FFA[CduueM], Y[u]}, p, r]*
     FCHN[{transp[Y[u]], FFB[CduueM], Y[e]}, s, t])/3 - 
   (FCHN[{transp[Y[d]], FFA[CduueM], Y[u]}, r, p]*
     FCHN[{transp[Y[u]], FFB[CduueM], Y[e]}, s, t])/3 + 
   (FCHN[{transp[Y[d]], FFA[CduueP], Y[u]}, p, r]*
     FCHN[{transp[Y[u]], FFB[CduueP], Y[e]}, s, t])/3 - 
   (FCHN[{transp[Y[d]], FFA[CduueP], Y[u]}, r, p]*
     FCHN[{transp[Y[u]], FFB[CduueP], Y[e]}, s, t])/3 - 
   FCHN[{FFB[Aqqql], Ydag[e], Y[e]}, s, t]*
    FCHN[{transp[Y[u]], transp[Ydag[u]], FFA[Aqqql]}, p, r] - 
   FCHN[{transp[Y[d]], transp[Ydag[d]], FFB[Aqqql]}, s, t]*
    FCHN[{transp[Y[u]], transp[Ydag[u]], FFA[Aqqql]}, p, r] + 
   FCHN[{transp[Y[u]], FFB[Cqque], Y[e]}, r, t]*
    ((-2*FCHN[{FFA[Cqque], Ydag[d], Y[d]}, p, s])/3 - 
     (2*FCHN[{FFA[Cqque], Ydag[u], Y[u]}, p, s])/3 - 
     (2*FCHN[{transp[Y[d]], transp[Ydag[d]], FFA[Cqque]}, p, s])/3 - 
     (2*FCHN[{transp[Y[u]], transp[Ydag[u]], FFA[Cqque]}, p, s])/3) + 
   FCHN[{transp[Y[u]], FFB[Cqque], Y[e]}, p, t]*
    ((2*FCHN[{FFA[Cqque], Ydag[d], Y[d]}, r, s])/3 + 
     (2*FCHN[{FFA[Cqque], Ydag[u], Y[u]}, r, s])/3 + 
     (2*FCHN[{transp[Y[d]], transp[Ydag[d]], FFA[Cqque]}, r, s])/3 + 
     (2*FCHN[{transp[Y[u]], transp[Ydag[u]], FFA[Cqque]}, r, s])/3) - 
   2*FCHN[{FFB[Mqqql], Ydag[e], Y[e]}, s, t]*
    FCHN[{transp[Y[u]], transp[Ydag[u]], FFA[Mqqql]}, p, r] - 
   3*FCHN[{transp[Y[d]], transp[Ydag[d]], FFB[Mqqql]}, s, t]*
    FCHN[{transp[Y[u]], transp[Ydag[u]], FFA[Mqqql]}, p, r] + 
   FCHN[{FFB[Mqqql], Ydag[e], Y[e]}, r, t]*
    (-2*FCHN[{transp[Y[d]], transp[Ydag[d]], FFA[Mqqql]}, p, s] - 
     FCHN[{transp[Y[u]], transp[Ydag[u]], FFA[Mqqql]}, p, s]) - 
   (7*FCHN[{FFB[Sqqql], Ydag[e], Y[e]}, s, t]*
     FCHN[{transp[Y[u]], transp[Ydag[u]], FFA[Sqqql]}, p, r])/3 + 
   (7*FCHN[{transp[Y[d]], transp[Ydag[d]], FFB[Sqqql]}, s, t]*
     FCHN[{transp[Y[u]], transp[Ydag[u]], FFA[Sqqql]}, p, r])/3 - 
   FCHN[{FFA[Aqqql], Ydag[d], Y[d]}, p, r]*
    FCHN[{transp[Y[u]], transp[Ydag[u]], FFB[Aqqql]}, s, t] - 
   FCHN[{transp[Y[d]], transp[Ydag[d]], FFA[Aqqql]}, p, r]*
    FCHN[{transp[Y[u]], transp[Ydag[u]], FFB[Aqqql]}, s, t] + 
   FCHN[{transp[Y[d]], FFA[Cduql], Y[u]}, s, r]*
    (-1/3*FCHN[{transp[Y[d]], transp[Ydag[d]], FFB[Cduql]}, p, t] - 
     FCHN[{transp[Y[u]], transp[Ydag[u]], FFB[Cduql]}, p, t]/3) + 
   FCHN[{transp[Y[d]], FFA[Cduql], Y[u]}, r, s]*
    (-1/3*FCHN[{FFB[Cduql], Ydag[e], Y[e]}, p, t] - 
     FCHN[{transp[Y[d]], transp[Ydag[d]], FFB[Cduql]}, p, t]/3 - 
     FCHN[{transp[Y[u]], transp[Ydag[u]], FFB[Cduql]}, p, t]/3) + 
   FCHN[{transp[Y[d]], FFA[Cduql], Y[u]}, s, p]*
    (FCHN[{transp[Y[d]], transp[Ydag[d]], FFB[Cduql]}, r, t]/3 + 
     FCHN[{transp[Y[u]], transp[Ydag[u]], FFB[Cduql]}, r, t]/3) + 
   FCHN[{transp[Y[d]], FFA[Cduql], Y[u]}, p, s]*
    (FCHN[{FFB[Cduql], Ydag[e], Y[e]}, r, t]/3 + 
     FCHN[{transp[Y[d]], transp[Ydag[d]], FFB[Cduql]}, r, t]/3 + 
     FCHN[{transp[Y[u]], transp[Ydag[u]], FFB[Cduql]}, r, t]/3) + 
   FCHN[{FFA[Mqqql], Ydag[d], Y[d]}, p, s]*
    (-2*FCHN[{transp[Y[d]], transp[Ydag[d]], FFB[Mqqql]}, r, t] - 
     FCHN[{transp[Y[u]], transp[Ydag[u]], FFB[Mqqql]}, r, t]) - 
   2*FCHN[{FFA[Mqqql], Ydag[u], Y[u]}, p, s]*
    FCHN[{transp[Y[u]], transp[Ydag[u]], FFB[Mqqql]}, r, t] + 
   FCHN[{transp[Y[d]], transp[Ydag[d]], FFA[Mqqql]}, p, r]*
    (-2*FCHN[{transp[Y[d]], transp[Ydag[d]], FFB[Mqqql]}, s, t] - 
     3*FCHN[{transp[Y[u]], transp[Ydag[u]], FFB[Mqqql]}, s, t]) + 
   FCHN[{FFA[Mqqql], Ydag[d], Y[d]}, p, r]*
    (-2*FCHN[{FFB[Mqqql], Ydag[e], Y[e]}, s, t] - 
     2*FCHN[{transp[Y[u]], transp[Ydag[u]], FFB[Mqqql]}, s, t]) - 
   2*FCHN[{transp[Y[u]], transp[Ydag[u]], FFA[Mqqql]}, p, r]*
    FCHN[{transp[Y[u]], transp[Ydag[u]], FFB[Mqqql]}, s, t] - 
   (7*FCHN[{FFA[Sqqql], Ydag[d], Y[d]}, p, r]*
     FCHN[{transp[Y[u]], transp[Ydag[u]], FFB[Sqqql]}, s, t])/3 + 
   (7*FCHN[{transp[Y[d]], transp[Ydag[d]], FFA[Sqqql]}, p, r]*
     FCHN[{transp[Y[u]], transp[Ydag[u]], FFB[Sqqql]}, s, t])/3 + 
   FCHN[{FFB[Mqqql]}, r, t]*
    (2*FCHN[{transp[Y[d]], transp[Ydag[d]], FFA[Mqqql], Ydag[d], Y[d]}, p, 
       s] + FCHN[{transp[Y[d]], transp[Ydag[d]], FFA[Mqqql], Ydag[u], Y[u]}, 
      p, s] + FCHN[{transp[Y[u]], transp[Ydag[u]], FFA[Mqqql], Ydag[d], 
       Y[d]}, p, s] + 2*FCHN[{transp[Y[u]], transp[Ydag[u]], FFA[Mqqql], 
        Ydag[u], Y[u]}, p, s]) + FCHN[{FFA[Mqqql]}, p, s]*
    (2*FCHN[{transp[Y[d]], transp[Ydag[d]], FFB[Mqqql], Ydag[e], Y[e]}, r, 
       t] + FCHN[{transp[Y[u]], transp[Ydag[u]], FFB[Mqqql], Ydag[e], Y[e]}, 
      r, t]) + FCHN[{transp[Y[d]], transp[Ydag[d]], FFB[Mqqql]}, r, t]*
    (-FCHN[{FFA[Mqqql], Ydag[u], Y[u]}, p, s] + 
     (7*g1^2*FCHN[{FFA[Mqqql]}, p, s]*(y[d] + y[H] - y[q])*(y[l] - y[q]))/
      6) + (7*g1^2*FCHN[{FFB[Mqqql]}, r, t]*
     FCHN[{transp[Y[d]], transp[Ydag[d]], FFA[Mqqql]}, p, s]*
     (y[d] + y[H] - y[q])*(-y[l] + y[q]))/6 + FCHN[{FFB[Cduql]}, s, t]*
    ((-2*g1^2*FCHN[{transp[Y[d]], FFA[Cduql], Y[u]}, p, r]*(y[l] - y[q])*
       (y[d] + 2*y[H] - y[u]))/3 + 
     (2*g1^2*FCHN[{transp[Y[d]], FFA[Cduql], Y[u]}, r, p]*(y[l] - y[q])*
       (y[d] + 2*y[H] - y[u]))/3) + (7*g1^2*FCHN[{FFB[Mqqql]}, r, t]*
     FCHN[{transp[Y[u]], transp[Ydag[u]], FFA[Mqqql]}, p, s]*(y[l] - y[q])*
     (y[H] + y[q] - y[u]))/6 - (7*g1^2*FCHN[{FFA[Mqqql]}, p, s]*
     FCHN[{transp[Y[u]], transp[Ydag[u]], FFB[Mqqql]}, r, t]*(y[l] - y[q])*
     (y[H] + y[q] - y[u]))/6 + FCHN[{FFA[Aqqql]}, p, r]*
    (2*FCHN[{transp[Y[u]], transp[Ydag[u]], FFB[Aqqql], Ydag[e], Y[e]}, s, 
       t] + (FCHN[{transp[Y[d]], transp[Ydag[d]], FFB[Aqqql]}, s, t]*
       (-16*g3^2 - 11*g1^2*y[d]*(y[l] - y[q]) + 13*g1^2*y[H]*(y[l] - y[q]) - 
        13*g1^2*y[l]*y[q] + 13*g1^2*y[q]^2))/3 + 
     (FCHN[{transp[Y[u]], transp[Ydag[u]], FFB[Aqqql]}, s, t]*
       (-16*g3^2 - 13*g1^2*y[H]*(y[l] - y[q]) + 13*g1^2*y[q]^2 + 
        11*g1^2*y[q]*y[u] - g1^2*y[l]*(13*y[q] + 11*y[u])))/3) + 
   FCHN[{FFB[Sqqql]}, s, t]*((FCHN[{FFA[Sqqql], Ydag[d], Y[d]}, p, r]*
       (16*g3^2 + 11*g1^2*y[d]*(y[l] - y[q]) - 13*g1^2*y[H]*(y[l] - y[q]) + 
        13*g1^2*y[l]*y[q] - 13*g1^2*y[q]^2))/6 + 
     (FCHN[{transp[Y[d]], transp[Ydag[d]], FFA[Sqqql]}, p, r]*
       (-16*g3^2 - 11*g1^2*y[d]*(y[l] - y[q]) + 13*g1^2*y[H]*(y[l] - y[q]) - 
        13*g1^2*y[l]*y[q] + 13*g1^2*y[q]^2))/6 + 
     (FCHN[{transp[Y[u]], transp[Ydag[u]], FFA[Sqqql]}, p, r]*
       (-16*g3^2 - 13*g1^2*y[H]*(y[l] - y[q]) + 13*g1^2*y[q]^2 + 
        11*g1^2*y[q]*y[u] - g1^2*y[l]*(13*y[q] + 11*y[u])))/6 + 
     (FCHN[{FFA[Sqqql], Ydag[u], Y[u]}, p, r]*(16*g3^2 + 
        13*g1^2*y[H]*(y[l] - y[q]) - 13*g1^2*y[q]^2 - 11*g1^2*y[q]*y[u] + 
        g1^2*y[l]*(13*y[q] + 11*y[u])))/6) + FCHN[{FFB[Aqqql]}, s, t]*
    (2*FCHN[{transp[Y[d]], transp[Ydag[d]], FFA[Aqqql], Ydag[u], Y[u]}, p, 
       r] + 2*FCHN[{transp[Y[u]], transp[Ydag[u]], FFA[Aqqql], Ydag[d], 
        Y[d]}, p, r] + (FCHN[{FFA[Aqqql], Ydag[d], Y[d]}, p, r]*
       (16*g3^2 + 11*g1^2*y[d]*(y[l] - y[q]) - 13*g1^2*y[H]*(y[l] - y[q]) + 
        13*g1^2*y[l]*y[q] - 13*g1^2*y[q]^2))/6 + 
     (FCHN[{transp[Y[d]], transp[Ydag[d]], FFA[Aqqql]}, p, r]*
       (16*g3^2 + 11*g1^2*y[d]*(y[l] - y[q]) - 13*g1^2*y[H]*(y[l] - y[q]) + 
        13*g1^2*y[l]*y[q] - 13*g1^2*y[q]^2))/6 + 
     (FCHN[{FFA[Aqqql], Ydag[u], Y[u]}, p, r]*(16*g3^2 + 
        13*g1^2*y[H]*(y[l] - y[q]) - 13*g1^2*y[q]^2 - 11*g1^2*y[q]*y[u] + 
        g1^2*y[l]*(13*y[q] + 11*y[u])))/6 + 
     (FCHN[{transp[Y[u]], transp[Ydag[u]], FFA[Aqqql]}, p, r]*
       (16*g3^2 + 13*g1^2*y[H]*(y[l] - y[q]) - 13*g1^2*y[q]^2 - 
        11*g1^2*y[q]*y[u] + g1^2*y[l]*(13*y[q] + 11*y[u])))/6) + 
   FCHN[{FFA[Mqqql]}, p, r]*
    (-1/4*FCHN[{FFB[Mqqql], Ydag[e], Y[e], Ydag[e], Y[e]}, s, t] + 
     2*FCHN[{transp[Y[d]], transp[Ydag[d]], FFB[Mqqql], Ydag[e], Y[e]}, s, 
       t] - FCHN[{transp[Y[d]], transp[Ydag[d]], transp[Y[d]], 
        transp[Ydag[d]], FFB[Mqqql]}, s, t]/4 - 
     FCHN[{transp[Y[u]], transp[Ydag[u]], FFB[Mqqql], Ydag[e], Y[e]}, s, t] - 
     FCHN[{transp[Y[u]], transp[Ydag[u]], transp[Y[u]], transp[Ydag[u]], 
        FFB[Mqqql]}, s, t]/4 + FCHN[{FFB[Mqqql], Ydag[e], Y[e]}, s, t]*
      ((33*g2^2)/16 - (9*flTr[Y[d], Ydag[d]])/4 - (3*flTr[Y[e], Ydag[e]])/4 - 
       (9*flTr[Y[u], Ydag[u]])/4 + (5*g1^2*y[H]^2)/4 - 5*g1^2*y[l]*y[q] - 
       g1^2*y[e]*(3*y[H] + 2*y[l] + y[q]) + (g1^2*y[H]*(3*y[l] + 10*y[q]))/
        2) + FCHN[{transp[Y[d]], transp[Ydag[d]], FFB[Mqqql]}, s, t]*
      ((-9*flTr[Y[d], Ydag[d]])/4 - (3*flTr[Y[e], Ydag[e]])/4 - 
       (9*flTr[Y[u], Ydag[u]])/4 + (99*g2^2 + 60*g1^2*y[H]^2 - 
         136*g1^2*y[l]*y[q] - 104*g1^2*y[q]^2 + 8*g1^2*y[H]*
          (17*y[l] + 22*y[q]) - 8*g1^2*y[d]*(18*y[H] - 5*y[l] + 23*y[q]))/
        48) + FCHN[{FFB[Mqqql]}, s, t]*((511*g2^4)/8 - g2^2*g3^2 - 
       (14*g3^4)/3 - (15*g2^4*nf[q])/2 - (4*g3^4*nf[q])/9 - 
       (2*g3^4*nf[u])/9 + (3*g1^2*g2^2*y[l]^2)/4 - g1^4*nf[e]*y[e]^2*y[l]^2 - 
       g1^4*y[H]^2*y[l]^2 - (3*g1^4*y[l]^4)/2 + 6*g1^2*g2^2*y[l]*y[q] - 
       16*g1^2*g3^2*y[l]*y[q] - (16*g1^4*nf[e]*y[e]^2*y[l]*y[q])/3 - 
       (28*g1^4*y[H]^2*y[l]*y[q])/3 - 12*g1^4*y[l]^3*y[q] + 
       (33*g1^2*g2^2*y[q]^2)/4 + 36*g1^2*g3^2*y[q]^2 - 
       (25*g1^4*nf[e]*y[e]^2*y[q]^2)/3 - (37*g1^4*y[H]^2*y[q]^2)/3 - 
       48*g1^4*y[l]^2*y[q]^2 - 6*g1^4*nf[q]*y[l]^2*y[q]^2 - 
       12*g1^4*y[l]*y[q]^3 - 32*g1^4*nf[q]*y[l]*y[q]^3 - 
       (153*g1^4*y[q]^4)/2 - 50*g1^4*nf[q]*y[q]^4 - 
       (nf[l]*(15*g2^4 + 12*g1^4*y[l]^4 + 64*g1^4*y[l]^3*y[q] + 
          100*g1^4*y[l]^2*y[q]^2))/6 - 
       (nf[d]*(2*g3^4 + 9*g1^4*y[d]^2*(3*y[l]^2 + 16*y[l]*y[q] + 25*y[q]^2)))/
        9 - 3*g1^4*nf[u]*y[l]^2*y[u]^2 - 16*g1^4*nf[u]*y[l]*y[q]*y[u]^2 - 
       25*g1^4*nf[u]*y[q]^2*y[u]^2) + 
     FCHN[{transp[Y[u]], transp[Ydag[u]], FFB[Mqqql]}, s, t]*
      ((-9*flTr[Y[d], Ydag[d]])/4 - (3*flTr[Y[e], Ydag[e]])/4 - 
       (9*flTr[Y[u], Ydag[u]])/4 + (99*g2^2 + 60*g1^2*y[H]^2 - 
         104*g1^2*y[q]^2 - 8*g1^2*y[H]*(17*y[l] + 22*y[q] - 18*y[u]) - 
         8*g1^2*y[l]*(17*y[q] - 5*y[u]) - 184*g1^2*y[q]*y[u])/48)) + 
   FCHN[{FFA[Cqque]}, p, s]*
    ((-4*FCHN[{transp[Y[u]], FFB[Cqque], Y[e], Ydag[e], Y[e]}, r, t])/3 - 
     (4*FCHN[{transp[Y[u]], transp[Ydag[u]], transp[Y[u]], FFB[Cqque], Y[e]}, 
        r, t])/3 + FCHN[{transp[Y[u]], FFB[Cqque], Y[e]}, r, t]*
      (-4*flTr[Y[d], Ydag[d]] - (4*flTr[Y[e], Ydag[e]])/3 - 
       4*flTr[Y[u], Ydag[u]] - (2*(15*g2^2 + 16*g3^2 - 6*g1^2*y[H]^2 + 
          30*g1^2*y[l]*y[q] - 18*g1^2*y[H]*y[u] + 18*g1^2*y[l]*y[u] + 
          12*g1^2*y[q]*y[u] + 6*g1^2*y[e]*(3*y[H] + 2*y[l] + 3*y[q] + y[u])))/
        9)) + FCHN[{FFA[Cqque]}, r, s]*
    ((4*FCHN[{transp[Y[u]], FFB[Cqque], Y[e], Ydag[e], Y[e]}, p, t])/3 + 
     (4*FCHN[{transp[Y[u]], transp[Ydag[u]], transp[Y[u]], FFB[Cqque], Y[e]}, 
        p, t])/3 + FCHN[{transp[Y[u]], FFB[Cqque], Y[e]}, p, t]*
      (4*flTr[Y[d], Ydag[d]] + (4*flTr[Y[e], Ydag[e]])/3 + 
       4*flTr[Y[u], Ydag[u]] + (2*(15*g2^2 + 16*g3^2 - 6*g1^2*y[H]^2 + 
          30*g1^2*y[l]*y[q] - 18*g1^2*y[H]*y[u] + 18*g1^2*y[l]*y[u] + 
          12*g1^2*y[q]*y[u] + 6*g1^2*y[e]*(3*y[H] + 2*y[l] + 3*y[q] + y[u])))/
        9)) + FCHN[{FFB[Cduql]}, r, t]*
    ((2*FCHN[{transp[Y[d]], FFA[Cduql], Y[u], Ydag[u], Y[u]}, p, s])/3 + 
     (2*FCHN[{transp[Y[d]], FFA[Cduql], Y[u], Ydag[u], Y[u]}, s, p])/3 + 
     (2*FCHN[{transp[Y[d]], transp[Ydag[d]], transp[Y[d]], FFA[Cduql], Y[u]}, 
        p, s])/3 + (2*FCHN[{transp[Y[d]], transp[Ydag[d]], transp[Y[d]], 
         FFA[Cduql], Y[u]}, s, p])/3 + FCHN[{transp[Y[d]], FFA[Cduql], Y[u]}, 
       s, p]*(2*flTr[Y[d], Ydag[d]] + (2*flTr[Y[e], Ydag[e]])/3 + 
       2*flTr[Y[u], Ydag[u]] + (15*g2^2 - 16*g3^2 - 6*g1^2*y[H]^2 + 
         30*g1^2*y[q]^2 + 6*g1^2*y[H]*(y[l] - y[q] - 3*y[u]) + 
         6*aev*g1^2*y[l]*y[u] + 30*g1^2*y[q]*y[u] - 6*aev*g1^2*y[q]*y[u] + 
         6*g1^2*y[d]*(3*y[H] - aev*y[l] + 5*y[q] + aev*y[q] + y[u]))/9) + 
     FCHN[{transp[Y[d]], FFA[Cduql], Y[u]}, p, s]*(2*flTr[Y[d], Ydag[d]] + 
       (2*flTr[Y[e], Ydag[e]])/3 + 2*flTr[Y[u], Ydag[u]] + 
       (15*g2^2 - 16*g3^2 - 6*g1^2*y[H]^2 + 30*g1^2*y[q]^2 + 
         6*g1^2*y[l]*y[u] + 6*aev*g1^2*y[l]*y[u] + 24*g1^2*y[q]*y[u] - 
         6*aev*g1^2*y[q]*y[u] + 6*g1^2*y[d]*(3*y[H] - (1 + aev)*y[l] + 
           6*y[q] + aev*y[q] + y[u]) - 6*g1^2*y[H]*(y[l] - y[q] + 3*y[u]))/
        9)) + FCHN[{FFB[Mqqql]}, s, t]*
    (-1/4*FCHN[{FFA[Mqqql], Ydag[d], Y[d], Ydag[d], Y[d]}, p, r] - 
     FCHN[{FFA[Mqqql], Ydag[u], Y[u], Ydag[u], Y[u]}, p, r]/4 + 
     2*FCHN[{transp[Y[d]], transp[Ydag[d]], FFA[Mqqql], Ydag[d], Y[d]}, p, 
       r] - FCHN[{transp[Y[d]], transp[Ydag[d]], FFA[Mqqql], Ydag[u], Y[u]}, 
      p, r] - FCHN[{transp[Y[d]], transp[Ydag[d]], transp[Y[d]], 
        transp[Ydag[d]], FFA[Mqqql]}, p, r]/4 - 
     FCHN[{transp[Y[u]], transp[Ydag[u]], FFA[Mqqql], Ydag[d], Y[d]}, p, r] + 
     2*FCHN[{transp[Y[u]], transp[Ydag[u]], FFA[Mqqql], Ydag[u], Y[u]}, p, 
       r] - FCHN[{transp[Y[u]], transp[Ydag[u]], transp[Y[u]], 
        transp[Ydag[u]], FFA[Mqqql]}, p, r]/4 + 
     FCHN[{FFA[Mqqql], Ydag[d], Y[d]}, p, r]*((-9*flTr[Y[d], Ydag[d]])/4 - 
       (3*flTr[Y[e], Ydag[e]])/4 - (9*flTr[Y[u], Ydag[u]])/4 + 
       (33*g2^2 + 20*g1^2*y[H]^2 - 8*g1^2*y[l]*y[q] - 72*g1^2*y[q]^2 - 
         24*g1^2*y[d]*(2*y[H] + y[l] + y[q]) + 8*g1^2*y[H]*(y[l] + 12*y[q]))/
        16) + FCHN[{transp[Y[d]], transp[Ydag[d]], FFA[Mqqql]}, p, r]*
      ((-9*flTr[Y[d], Ydag[d]])/4 - (3*flTr[Y[e], Ydag[e]])/4 - 
       (9*flTr[Y[u], Ydag[u]])/4 + (99*g2^2 + 60*g1^2*y[H]^2 - 
         80*g1^2*y[l]*y[q] - 160*g1^2*y[q]^2 - 16*g1^2*y[d]*
          (9*y[H] + y[l] + 8*y[q]) + 8*g1^2*y[H]*(10*y[l] + 29*y[q]))/48) + 
     FCHN[{transp[Y[u]], transp[Ydag[u]], FFA[Mqqql]}, p, r]*
      ((-9*flTr[Y[d], Ydag[d]])/4 - (3*flTr[Y[e], Ydag[e]])/4 - 
       (9*flTr[Y[u], Ydag[u]])/4 + (99*g2^2 + 60*g1^2*y[H]^2 - 
         160*g1^2*y[q]^2 - 8*g1^2*y[H]*(10*y[l] + 29*y[q] - 18*y[u]) - 
         128*g1^2*y[q]*y[u] - 16*g1^2*y[l]*(5*y[q] + y[u]))/48) + 
     FCHN[{FFA[Mqqql], Ydag[u], Y[u]}, p, r]*((-9*flTr[Y[d], Ydag[d]])/4 - 
       (3*flTr[Y[e], Ydag[e]])/4 - (9*flTr[Y[u], Ydag[u]])/4 + 
       (33*g2^2 + 20*g1^2*y[H]^2 - 72*g1^2*y[q]^2 - 8*g1^2*y[H]*
          (y[l] + 12*y[q] - 6*y[u]) - 24*g1^2*y[q]*y[u] - 
         8*g1^2*y[l]*(y[q] + 3*y[u]))/16)) + FCHN[{FFB[Cduql]}, p, t]*
    ((-2*FCHN[{transp[Y[d]], FFA[Cduql], Y[u], Ydag[u], Y[u]}, r, s])/3 - 
     (2*FCHN[{transp[Y[d]], FFA[Cduql], Y[u], Ydag[u], Y[u]}, s, r])/3 - 
     (2*FCHN[{transp[Y[d]], transp[Ydag[d]], transp[Y[d]], FFA[Cduql], Y[u]}, 
        r, s])/3 - (2*FCHN[{transp[Y[d]], transp[Ydag[d]], transp[Y[d]], 
         FFA[Cduql], Y[u]}, s, r])/3 + FCHN[{transp[Y[d]], FFA[Cduql], Y[u]}, 
       r, s]*(-2*flTr[Y[d], Ydag[d]] - (2*flTr[Y[e], Ydag[e]])/3 - 
       2*flTr[Y[u], Ydag[u]] + (-15*g2^2 + 16*g3^2 + 6*g1^2*y[H]^2 - 
         30*g1^2*y[q]^2 - 6*g1^2*y[l]*y[u] - 6*aev*g1^2*y[l]*y[u] - 
         24*g1^2*y[q]*y[u] + 6*aev*g1^2*y[q]*y[u] - 6*g1^2*y[d]*
          (3*y[H] - (1 + aev)*y[l] + 6*y[q] + aev*y[q] + y[u]) + 
         6*g1^2*y[H]*(y[l] - y[q] + 3*y[u]))/9) + 
     FCHN[{transp[Y[d]], FFA[Cduql], Y[u]}, s, r]*(-2*flTr[Y[d], Ydag[d]] - 
       (2*flTr[Y[e], Ydag[e]])/3 - 2*flTr[Y[u], Ydag[u]] + 
       (-15*g2^2 + 16*g3^2 + 6*g1^2*y[H]^2 - 30*g1^2*y[q]^2 - 
         6*aev*g1^2*y[l]*y[u] - 30*g1^2*y[q]*y[u] + 6*aev*g1^2*y[q]*y[u] - 
         6*g1^2*y[d]*(3*y[H] - aev*y[l] + 5*y[q] + aev*y[q] + y[u]) + 
         6*g1^2*y[H]*(-y[l] + y[q] + 3*y[u]))/9))}


==> anc/input/leptoquarkMatching1L.txt <==
{\[CapitalDelta][Cduql[p_, r_, s_, t_]] -> 
  -1/32*(FCHN[{YQRRdag}, r, p]*FCHN[{YLL, YLLdag, YLL}, s, t])/(MS1^2*Pi^2) - 
   (FCHN[{YQRRdag}, r, p]*FCHN[{YQLLdag, YQLL, YLL}, s, t])/(16*MS1^2*Pi^2) - 
   (FCHN[{YLL}, s, t]*FCHN[{transp[YQRRdag], YRRdag, YRR}, p, r])/
    (128*MS1^2*Pi^2) - (FCHN[{YLL}, s, t]*
     FCHN[{transp[YQRRdag], transp[YQRR], transp[YQRRdag]}, p, r])/
    (32*MS1^2*Pi^2) + (includeFiniteShifts*
     (FCHN[{transp[Ydag[d]], YQLLdag}, p, s]*FCHN[{transp[Ydag[u]], YLL}, r, 
        t] + FCHN[{transp[Ydag[d]], YLL}, p, t]*
       FCHN[{transp[Ydag[u]], YQLLdag}, r, s] - 2*FCHN[{YLL}, s, t]*
       FCHN[{transp[Ydag[d]], YQLLdag, Ydag[u]}, p, r]))/(24*MS1^2*Pi^2) + 
   (FCHN[{YQRRdag, Y[d]}, r, s]*FCHN[{transp[Ydag[d]], YLL}, p, t]*
     (-3 - 2*Log[\[Mu]^2/MS1^2]))/(64*MS1^2*Pi^2) + 
   (FCHN[{transp[YQRRdag], Y[u]}, p, s]*FCHN[{transp[Ydag[u]], YLL}, r, t]*
     (-3 - 2*Log[\[Mu]^2/MS1^2]))/(64*MS1^2*Pi^2) + 
   (FCHN[{transp[Ydag[d]], YLL}, p, t]*FCHN[{transp[Ydag[u]], YQLLdag}, r, s]*
     (-3 - 2*Log[\[Mu]^2/MS1^2]))/(32*MS1^2*Pi^2) - 
   (FCHN[{YLL}, s, t]*FCHN[{transp[YQRRdag], YRRdag, YRR}, p, r]*
     (-1 - Log[\[Mu]^2/MS1^2]))/(16*MS1^2*Pi^2) - 
   (FCHN[{YQRRdag}, r, p]*FCHN[{YLL, YLLdag, YLL}, s, t]*Log[\[Mu]^2/MS1^2])/
    (16*MS1^2*Pi^2) - (FCHN[{YQRRdag}, r, p]*FCHN[{YQLLdag, YQLL, YLL}, s, t]*
     Log[\[Mu]^2/MS1^2])/(8*MS1^2*Pi^2) - 
   (FCHN[{YLL}, s, t]*FCHN[{transp[YQRRdag], YRRdag, YRR}, p, r]*
     Log[\[Mu]^2/MS1^2])/(64*MS1^2*Pi^2) - 
   (FCHN[{YLL}, s, t]*FCHN[{transp[YQRRdag], transp[YQRR], transp[YQRRdag]}, 
      p, r]*Log[\[Mu]^2/MS1^2])/(16*MS1^2*Pi^2) + 
   (FCHN[{transp[YQRRdag], Y[u]}, p, s]*FCHN[{transp[YRR], Y[e]}, r, t]*
     (3 + 2*Log[\[Mu]^2/MS1^2]))/(64*MS1^2*Pi^2) + 
   FCHN[{transp[Ydag[d]], YQLLdag}, p, s]*
    ((FCHN[{transp[Ydag[u]], YLL}, r, t]*(-3 - 2*Log[\[Mu]^2/MS1^2]))/
      (32*MS1^2*Pi^2) + (FCHN[{transp[YRR], Y[e]}, r, t]*
       (3 + 2*Log[\[Mu]^2/MS1^2]))/(32*MS1^2*Pi^2)) + 
   FCHN[{YQRRdag}, r, p]*(-1/2*(FCHN[{YQLLdag, YQLL, YLL}, s, t]*
        (-1 - Log[\[Mu]^2/MS1^2]))/(MS1^2*Pi^2) - 
     ((1 + 2*aev)*g1^2*FCHN[{YLL}, s, t]*(y[l] - y[q])*(y[d] - y[u]))/
      (32*MS1^2*Pi^2)), \[CapitalDelta][Cqque[p_, r_, s_, t_]] -> 
  -1/128*(FCHN[{YRR}, t, s]*FCHN[{YLL, YLLdag, YQLLdag}, p, r])/
     (MS1^2*Pi^2) - (FCHN[{YRR}, t, s]*FCHN[{YQLLdag, YQLL, YQLLdag}, p, r])/
    (8*MS1^2*Pi^2) - (FCHN[{YRR}, t, s]*FCHN[{YQLLdag, transp[YLLdag], 
       transp[YLL]}, p, r])/(128*MS1^2*Pi^2) - 
   (FCHN[{YQLLdag}, p, r]*FCHN[{YQRRdag, YQRR, transp[YRR]}, s, t])/
    (64*MS1^2*Pi^2) - (FCHN[{YQLLdag}, p, r]*
     FCHN[{transp[YRR], transp[YRRdag], transp[YRR]}, s, t])/
    (32*MS1^2*Pi^2) - (includeFiniteShifts*
     (FCHN[{YLL, Ydag[e]}, r, t]*FCHN[{YQLLdag, Ydag[u]}, p, s] + 
      FCHN[{YLL, Ydag[e]}, p, t]*FCHN[{YQLLdag, Ydag[u]}, r, s] - 
      2*FCHN[{YQLLdag}, p, r]*FCHN[{transp[Ydag[u]], YLL, Ydag[e]}, s, t]))/
    (48*MS1^2*Pi^2) + FCHN[{YRR}, t, s]*
    (-1/16*(FCHN[{YLL, YLLdag, YQLLdag}, p, r]*(-1 - Log[\[Mu]^2/MS1^2]))/
       (MS1^2*Pi^2) - (FCHN[{YQLLdag, transp[YLLdag], transp[YLL]}, p, r]*
       (-1 - Log[\[Mu]^2/MS1^2]))/(16*MS1^2*Pi^2)) + 
   (FCHN[{YQLLdag, Ydag[u]}, r, s]*FCHN[{transp[Y[u]], transp[YRR]}, p, t]*
     (-3 - 2*Log[\[Mu]^2/MS1^2]))/(64*MS1^2*Pi^2) + 
   (FCHN[{transp[Y[d]], transp[YQRRdag]}, r, s]*
     FCHN[{transp[Y[u]], transp[YRR]}, p, t]*(-3 - 2*Log[\[Mu]^2/MS1^2]))/
    (128*MS1^2*Pi^2) + (FCHN[{YQLLdag, Ydag[u]}, p, s]*
     FCHN[{transp[Y[u]], transp[YRR]}, r, t]*(-3 - 2*Log[\[Mu]^2/MS1^2]))/
    (64*MS1^2*Pi^2) + (FCHN[{transp[Y[d]], transp[YQRRdag]}, p, s]*
     FCHN[{transp[Y[u]], transp[YRR]}, r, t]*(-3 - 2*Log[\[Mu]^2/MS1^2]))/
    (128*MS1^2*Pi^2) - (FCHN[{YQLLdag}, p, r]*
     FCHN[{YQRRdag, YQRR, transp[YRR]}, s, t]*(-1 - Log[\[Mu]^2/MS1^2]))/
    (8*MS1^2*Pi^2) - (FCHN[{YRR}, t, s]*FCHN[{YLL, YLLdag, YQLLdag}, p, r]*
     Log[\[Mu]^2/MS1^2])/(64*MS1^2*Pi^2) - 
   (FCHN[{YRR}, t, s]*FCHN[{YQLLdag, YQLL, YQLLdag}, p, r]*
     Log[\[Mu]^2/MS1^2])/(4*MS1^2*Pi^2) - 
   (FCHN[{YRR}, t, s]*FCHN[{YQLLdag, transp[YLLdag], transp[YLL]}, p, r]*
     Log[\[Mu]^2/MS1^2])/(64*MS1^2*Pi^2) - 
   (FCHN[{YQLLdag}, p, r]*FCHN[{YQRRdag, YQRR, transp[YRR]}, s, t]*
     Log[\[Mu]^2/MS1^2])/(32*MS1^2*Pi^2) - 
   (FCHN[{YQLLdag}, p, r]*FCHN[{transp[YRR], transp[YRRdag], transp[YRR]}, s, 
      t]*Log[\[Mu]^2/MS1^2])/(16*MS1^2*Pi^2) + FCHN[{YLL, Ydag[e]}, r, t]*
    ((FCHN[{YQLLdag, Ydag[u]}, p, s]*(3 + 2*Log[\[Mu]^2/MS1^2]))/
      (64*MS1^2*Pi^2) + (FCHN[{transp[Y[d]], transp[YQRRdag]}, p, s]*
       (3 + 2*Log[\[Mu]^2/MS1^2]))/(128*MS1^2*Pi^2)) + 
   FCHN[{YLL, Ydag[e]}, p, t]*((FCHN[{YQLLdag, Ydag[u]}, r, s]*
       (3 + 2*Log[\[Mu]^2/MS1^2]))/(64*MS1^2*Pi^2) + 
     (FCHN[{transp[Y[d]], transp[YQRRdag]}, r, s]*(3 + 2*Log[\[Mu]^2/MS1^2]))/
      (128*MS1^2*Pi^2)), \[CapitalDelta][Cqqql[p_, r_, s_, t_]] -> 
  (7*g2^2*includeFiniteShifts*(-(FCHN[{YLL}, r, t]*FCHN[{YQLLdag}, p, s]) + 
      FCHN[{YLL}, p, t]*FCHN[{YQLLdag}, r, s]))/(24*MS1^2*Pi^2) + 
   (FCHN[{YQLLdag}, r, s]*FCHN[{YLL, YLLdag, YLL}, p, t])/(24*MS1^2*Pi^2) + 
   (FCHN[{YQLLdag}, p, r]*FCHN[{YLL, YLLdag, YLL}, s, t])/(48*MS1^2*Pi^2) + 
   (FCHN[{YLL}, s, t]*FCHN[{YLL, YLLdag, YQLLdag}, p, r])/(192*MS1^2*Pi^2) + 
   (FCHN[{YLL}, p, t]*FCHN[{YLL, YLLdag, YQLLdag}, r, s])/(96*MS1^2*Pi^2) + 
   (FCHN[{YQLLdag}, r, s]*FCHN[{YQLLdag, YQLL, YLL}, p, t])/(12*MS1^2*Pi^2) + 
   (FCHN[{YQLLdag}, p, r]*FCHN[{YQLLdag, YQLL, YLL}, s, t])/(24*MS1^2*Pi^2) + 
   (FCHN[{YLL}, s, t]*FCHN[{YQLLdag, YQLL, YQLLdag}, p, r])/(12*MS1^2*Pi^2) + 
   (FCHN[{YLL}, p, t]*FCHN[{YQLLdag, YQLL, YQLLdag}, r, s])/(6*MS1^2*Pi^2) + 
   (FCHN[{YLL}, s, t]*FCHN[{YQLLdag, transp[YLLdag], transp[YLL]}, p, r])/
    (192*MS1^2*Pi^2) + (FCHN[{YLL}, p, t]*
     FCHN[{YQLLdag, transp[YLLdag], transp[YLL]}, r, s])/(96*MS1^2*Pi^2) + 
   FCHN[{YLL}, s, t]*(-1/16*(g2^2*FCHN[{YQLLdag}, p, r]*
        (-3 - 2*Log[\[Mu]^2/MS1^2]))/(MS1^2*Pi^2) + 
     (FCHN[{YLL, YLLdag, YQLLdag}, p, r]*(-1 - Log[\[Mu]^2/MS1^2]))/
      (24*MS1^2*Pi^2) + (FCHN[{YQLLdag, transp[YLLdag], transp[YLL]}, p, r]*
       (-1 - Log[\[Mu]^2/MS1^2]))/(24*MS1^2*Pi^2)) + 
   FCHN[{YLL}, p, t]*((FCHN[{YLL, YLLdag, YQLLdag}, r, s]*
       (-1 - Log[\[Mu]^2/MS1^2]))/(12*MS1^2*Pi^2) + 
     (FCHN[{YQLLdag, transp[YLLdag], transp[YLL]}, r, s]*
       (-1 - Log[\[Mu]^2/MS1^2]))/(12*MS1^2*Pi^2)) - 
   (g2^2*FCHN[{YLL}, r, t]*FCHN[{YQLLdag}, p, s]*(-3 - 2*Log[\[Mu]^2/MS1^2]))/
    (8*MS1^2*Pi^2) + (2*FCHN[{YQLLdag}, r, s]*FCHN[{YQLLdag, YQLL, YLL}, p, 
      t]*(-1 - Log[\[Mu]^2/MS1^2]))/(3*MS1^2*Pi^2) + 
   (FCHN[{YQLLdag}, p, r]*FCHN[{YQLLdag, YQLL, YLL}, s, t]*
     (-1 - Log[\[Mu]^2/MS1^2]))/(3*MS1^2*Pi^2) + 
   (FCHN[{YQLLdag}, r, s]*FCHN[{YLL, YLLdag, YLL}, p, t]*Log[\[Mu]^2/MS1^2])/
    (12*MS1^2*Pi^2) + (FCHN[{YQLLdag}, p, r]*FCHN[{YLL, YLLdag, YLL}, s, t]*
     Log[\[Mu]^2/MS1^2])/(24*MS1^2*Pi^2) + 
   (FCHN[{YLL}, s, t]*FCHN[{YLL, YLLdag, YQLLdag}, p, r]*Log[\[Mu]^2/MS1^2])/
    (96*MS1^2*Pi^2) + (FCHN[{YLL}, p, t]*FCHN[{YLL, YLLdag, YQLLdag}, r, s]*
     Log[\[Mu]^2/MS1^2])/(48*MS1^2*Pi^2) + 
   (FCHN[{YQLLdag}, r, s]*FCHN[{YQLLdag, YQLL, YLL}, p, t]*
     Log[\[Mu]^2/MS1^2])/(6*MS1^2*Pi^2) + 
   (FCHN[{YQLLdag}, p, r]*FCHN[{YQLLdag, YQLL, YLL}, s, t]*
     Log[\[Mu]^2/MS1^2])/(12*MS1^2*Pi^2) + 
   (FCHN[{YLL}, s, t]*FCHN[{YQLLdag, YQLL, YQLLdag}, p, r]*
     Log[\[Mu]^2/MS1^2])/(6*MS1^2*Pi^2) + 
   (FCHN[{YLL}, p, t]*FCHN[{YQLLdag, YQLL, YQLLdag}, r, s]*
     Log[\[Mu]^2/MS1^2])/(3*MS1^2*Pi^2) + 
   (FCHN[{YLL}, s, t]*FCHN[{YQLLdag, transp[YLLdag], transp[YLL]}, p, r]*
     Log[\[Mu]^2/MS1^2])/(96*MS1^2*Pi^2) + 
   (FCHN[{YLL}, p, t]*FCHN[{YQLLdag, transp[YLLdag], transp[YLL]}, r, s]*
     Log[\[Mu]^2/MS1^2])/(48*MS1^2*Pi^2), 
 \[CapitalDelta][Cduue[p_, r_, s_, t_]] -> 
  -1/64*(FCHN[{YQRRdag}, r, p]*FCHN[{YQRRdag, YQRR, transp[YRR]}, s, t])/
     (MS1^2*Pi^2) - (FCHN[{YRR}, t, s]*FCHN[{transp[YQRRdag], YRRdag, YRR}, 
      p, r])/(128*MS1^2*Pi^2) - 
   (FCHN[{YRR}, t, s]*FCHN[{transp[YQRRdag], transp[YQRR], transp[YQRRdag]}, 
      p, r])/(32*MS1^2*Pi^2) - (FCHN[{YQRRdag}, r, p]*
     FCHN[{transp[YRR], transp[YRRdag], transp[YRR]}, s, t])/
    (32*MS1^2*Pi^2) - (FCHN[{YRR}, t, s]*FCHN[{transp[YQRRdag], YRRdag, YRR}, 
      p, r]*(-1 - Log[\[Mu]^2/MS1^2]))/(16*MS1^2*Pi^2) - 
   (FCHN[{YQRRdag}, r, p]*FCHN[{YQRRdag, YQRR, transp[YRR]}, s, t]*
     Log[\[Mu]^2/MS1^2])/(32*MS1^2*Pi^2) - 
   (FCHN[{YRR}, t, s]*FCHN[{transp[YQRRdag], YRRdag, YRR}, p, r]*
     Log[\[Mu]^2/MS1^2])/(64*MS1^2*Pi^2) - 
   (FCHN[{YRR}, t, s]*FCHN[{transp[YQRRdag], transp[YQRR], transp[YQRRdag]}, 
      p, r]*Log[\[Mu]^2/MS1^2])/(16*MS1^2*Pi^2) - 
   (FCHN[{YQRRdag}, r, p]*FCHN[{transp[YRR], transp[YRRdag], transp[YRR]}, s, 
      t]*Log[\[Mu]^2/MS1^2])/(16*MS1^2*Pi^2) + 
   (g1^2*FCHN[{YQRRdag}, s, p]*FCHN[{YRR}, t, r]*(-3 - 2*Log[\[Mu]^2/MS1^2])*
     (y[d] - y[u])*(y[e] - y[u]))/(16*MS1^2*Pi^2) + 
   FCHN[{YQRRdag}, r, p]*(-1/8*(FCHN[{YQRRdag, YQRR, transp[YRR]}, s, t]*
        (-1 - Log[\[Mu]^2/MS1^2]))/(MS1^2*Pi^2) + 
     (g1^2*FCHN[{YRR}, t, s]*(-3 - 2*Log[\[Mu]^2/MS1^2])*(y[d] - y[u])*
       (-y[e] + y[u]))/(32*MS1^2*Pi^2))}


==> anc/input/resultsNLL.txt <==
{Cduql/CduqlTree -> 1 - ((1 + 2*aev)*\[Alpha]1[MS1])/(12*Pi) + 
   Log[\[Mu]M/MS1]*((-1379*\[Alpha]1[MS1]^2)/(2304*Pi^2) + 
     (541*\[Alpha]2[MS1]^2)/(256*Pi^2) - (9*\[Alpha]2[MS1]*\[Alpha]s[MS1])/
      (16*Pi^2) + (31*\[Alpha]s[MS1]^2)/(24*Pi^2) + 
     \[Alpha]1[MS1]*((-3*\[Alpha]2[MS1])/(128*Pi^2) - 
       (25*\[Alpha]s[MS1])/(144*Pi^2))) + Log[\[Mu]L/MS1]^2*
    ((-781*\[Alpha]1[MS1]^2)/(1152*Pi^2) + (195*\[Alpha]2[MS1]^2)/
      (128*Pi^2) + (9*\[Alpha]2[MS1]*\[Alpha]s[MS1])/(8*Pi^2) + 
     (9*\[Alpha]s[MS1]^2)/(4*Pi^2) + \[Alpha]1[MS1]*
      ((33*\[Alpha]2[MS1])/(64*Pi^2) + (11*\[Alpha]s[MS1])/(24*Pi^2))) + 
   Log[\[Mu]L/MS1]*(((811 - 1136*aev)*\[Alpha]1[MS1]^2)/(2304*Pi^2) - 
     (541*\[Alpha]2[MS1]^2)/(256*Pi^2) - \[Alpha]s[MS1]/Pi - 
     (31*\[Alpha]s[MS1]^2)/(24*Pi^2) + \[Alpha]2[MS1]*
      (-9/(8*Pi) + (9*\[Alpha]s[MS1])/(16*Pi^2)) + 
     \[Alpha]1[MS1]*(-11/(24*Pi) + (3*(5 + 8*aev)*\[Alpha]2[MS1])/
        (128*Pi^2) + ((37 + 24*aev)*\[Alpha]s[MS1])/(144*Pi^2))), 
 Cqque/CqqueTree -> 1 + Log[\[Mu]M/MS1]*
    ((-2803*\[Alpha]1[MS1]^2)/(2304*Pi^2) + (541*\[Alpha]2[MS1]^2)/
      (256*Pi^2) - (3*\[Alpha]2[MS1]*\[Alpha]s[MS1])/(8*Pi^2) + 
     (31*\[Alpha]s[MS1]^2)/(24*Pi^2) + \[Alpha]1[MS1]*
      ((-7*\[Alpha]2[MS1])/(128*Pi^2) - (35*\[Alpha]s[MS1])/(72*Pi^2))) + 
   Log[\[Mu]L/MS1]*((2803*\[Alpha]1[MS1]^2)/(2304*Pi^2) - 
     (541*\[Alpha]2[MS1]^2)/(256*Pi^2) - \[Alpha]s[MS1]/Pi - 
     (31*\[Alpha]s[MS1]^2)/(24*Pi^2) + \[Alpha]2[MS1]*
      (-9/(8*Pi) + (3*\[Alpha]s[MS1])/(8*Pi^2)) + 
     \[Alpha]1[MS1]*(-23/(24*Pi) + (7*\[Alpha]2[MS1])/(128*Pi^2) + 
       (35*\[Alpha]s[MS1])/(72*Pi^2))) + Log[\[Mu]L/MS1]^2*
    ((-1357*\[Alpha]1[MS1]^2)/(1152*Pi^2) + (195*\[Alpha]2[MS1]^2)/
      (128*Pi^2) + (9*\[Alpha]2[MS1]*\[Alpha]s[MS1])/(8*Pi^2) + 
     (9*\[Alpha]s[MS1]^2)/(4*Pi^2) + \[Alpha]1[MS1]*
      ((69*\[Alpha]2[MS1])/(64*Pi^2) + (23*\[Alpha]s[MS1])/(24*Pi^2))), 
 CduueP/CduuePTree -> 1 - (5*\[Alpha]1[MS1])/(8*Pi) - 
   (85*Log[\[Mu]M/MS1]^2*\[Alpha]1[MS1]^2)/(48*Pi^2) + 
   Log[\[Mu]M/MS1]*((-1315*\[Alpha]1[MS1]^2)/(288*Pi^2) - 
     (9*\[Alpha]1[MS1]*\[Alpha]s[MS1])/(4*Pi^2) + (11*\[Alpha]s[MS1]^2)/
      (24*Pi^2)) + Log[\[Mu]L/MS1]^2*((-65*\[Alpha]1[MS1]^2)/(48*Pi^2) + 
     (13*\[Alpha]1[MS1]*\[Alpha]s[MS1])/(6*Pi^2) + (9*\[Alpha]s[MS1]^2)/
      (4*Pi^2)) + Log[\[Mu]L/MS1]*((115*\[Alpha]1[MS1]^2)/(36*Pi^2) - 
     \[Alpha]s[MS1]/Pi - (11*\[Alpha]s[MS1]^2)/(24*Pi^2) + 
     \[Alpha]1[MS1]*(-13/(6*Pi) + (49*\[Alpha]s[MS1])/(24*Pi^2))), 
 CduueM/CduueMTree -> 1 + (15*\[Alpha]1[MS1])/(8*Pi) + 
   (55*Log[\[Mu]M/MS1]^2*\[Alpha]1[MS1]^2)/(48*Pi^2) + 
   Log[\[Mu]M/MS1]*((2455*\[Alpha]1[MS1]^2)/(864*Pi^2) + 
     (37*\[Alpha]1[MS1]*\[Alpha]s[MS1])/(12*Pi^2) + 
     (11*\[Alpha]s[MS1]^2)/(24*Pi^2)) + Log[\[Mu]L/MS1]^2*
    ((385*\[Alpha]1[MS1]^2)/(144*Pi^2) - (7*\[Alpha]1[MS1]*\[Alpha]s[MS1])/
      (6*Pi^2) + (9*\[Alpha]s[MS1]^2)/(4*Pi^2)) + 
   Log[\[Mu]L/MS1]*((275*\[Alpha]1[MS1]^2)/(216*Pi^2) - \[Alpha]s[MS1]/Pi - 
     (11*\[Alpha]s[MS1]^2)/(24*Pi^2) + \[Alpha]1[MS1]*
      (7/(6*Pi) - (59*\[Alpha]s[MS1])/(24*Pi^2))), 
 Sqqql/SqqqlTree -> 1 - (9*\[Alpha]2[MS1])/(8*Pi) + 
   (Log[\[Mu]M/MS1]^2*\[Alpha]2[MS1]^2)/(16*Pi^2) + 
   Log[\[Mu]M/MS1]*((115*\[Alpha]1[MS1]^2)/(3456*Pi^2) + 
     (3463*\[Alpha]2[MS1]^2)/(384*Pi^2) - (55*\[Alpha]2[MS1]*\[Alpha]s[MS1])/
      (16*Pi^2) + (11*\[Alpha]s[MS1]^2)/(24*Pi^2) + 
     \[Alpha]1[MS1]*((-55*\[Alpha]2[MS1])/(192*Pi^2) - 
       (7*\[Alpha]s[MS1])/(48*Pi^2))) + Log[\[Mu]L/MS1]^2*
    ((-5*\[Alpha]1[MS1]^2)/(36*Pi^2) + (10*\[Alpha]2[MS1]^2)/Pi^2 + 
     (15*\[Alpha]2[MS1]*\[Alpha]s[MS1])/(4*Pi^2) + (9*\[Alpha]s[MS1]^2)/
      (4*Pi^2) + \[Alpha]1[MS1]*((5*\[Alpha]2[MS1])/(16*Pi^2) + 
       \[Alpha]s[MS1]/(12*Pi^2))) + Log[\[Mu]L/MS1]*
    ((-115*\[Alpha]1[MS1]^2)/(3456*Pi^2) - (1807*\[Alpha]2[MS1]^2)/
      (384*Pi^2) - \[Alpha]s[MS1]/Pi - (11*\[Alpha]s[MS1]^2)/(24*Pi^2) + 
     \[Alpha]1[MS1]*(-1/12*1/Pi + (49*\[Alpha]2[MS1])/(192*Pi^2) + 
       (7*\[Alpha]s[MS1])/(48*Pi^2)) + \[Alpha]2[MS1]*
      (-15/(4*Pi) + (49*\[Alpha]s[MS1])/(16*Pi^2))), Aqqql -> 0, 
 Mqqql/MqqqlTree -> 1 - (5*\[Alpha]2[MS1])/(8*Pi) - 
   (37*Log[\[Mu]M/MS1]^2*\[Alpha]2[MS1]^2)/(16*Pi^2) + 
   Log[\[Mu]M/MS1]*((115*\[Alpha]1[MS1]^2)/(3456*Pi^2) - 
     (73*\[Alpha]2[MS1]^2)/(384*Pi^2) + (25*\[Alpha]2[MS1]*\[Alpha]s[MS1])/
      (16*Pi^2) + (11*\[Alpha]s[MS1]^2)/(24*Pi^2) + 
     \[Alpha]1[MS1]*((25*\[Alpha]2[MS1])/(192*Pi^2) - 
       (7*\[Alpha]s[MS1])/(48*Pi^2))) + Log[\[Mu]L/MS1]^2*
    ((-5*\[Alpha]1[MS1]^2)/(36*Pi^2) + (7*\[Alpha]2[MS1]^2)/(8*Pi^2) + 
     (3*\[Alpha]2[MS1]*\[Alpha]s[MS1])/(4*Pi^2) + (9*\[Alpha]s[MS1]^2)/
      (4*Pi^2) + \[Alpha]1[MS1]*(\[Alpha]2[MS1]/(16*Pi^2) + 
       \[Alpha]s[MS1]/(12*Pi^2))) + Log[\[Mu]L/MS1]*
    ((-115*\[Alpha]1[MS1]^2)/(3456*Pi^2) + (331*\[Alpha]2[MS1]^2)/
      (128*Pi^2) - \[Alpha]s[MS1]/Pi - (11*\[Alpha]s[MS1]^2)/(24*Pi^2) + 
     \[Alpha]1[MS1]*(-1/12*1/Pi + (3*\[Alpha]2[MS1])/(64*Pi^2) + 
       (7*\[Alpha]s[MS1])/(48*Pi^2)) + \[Alpha]2[MS1]*
      (-3/(4*Pi) + (9*\[Alpha]s[MS1])/(16*Pi^2)))}

